High-Dimensional Nonparametric Change-Point Detection via Low-Rank Degree-Three Density Projection

Distributional changes can be invisible to means and covariances yet appear in skewness, asymmetric interactions, or other third-order structure. We develop a nonparametric change-point method that retains every degree-at-most-three coefficient of a density while avoiding direct density estimation. For observations in $[-1,1]^d$, we construct a symmetric order-three Legendre feature tensor $H_3(X)\in\Sym^3(\R^{d+1})$ such that $A(f)=\E_fH_3(X)$ is an exact isometric encoding of the degree-three density projection: $\|A(f)-A(g)\|_{\F}=\|P_3(f-g)\|_{L^2}$. Instead, fixed tensor contractions are degree-three polynomial chaoses with $\psi_{2/3}$ tails. The two terms have the characteristic order-three tensor scaling and match the powers in sharp concentration results for simple random tensors. For a coordinate-orthogonal specialization, the bound improves to $\sqrt{\log d}$ and enables a prefix-sum implementation in hundreds of dimensions. We derive the exact population tent shape and localization margin, introduce a seeded shortest-interval algorithm with a padded local recentering step, and prove exact recovery by induction: null recursive segments remain inactive, every undetected change retains a balanced isolating interval, and the shortest active seed contains exactly one change before recentering. A two-way cross-fitted scalar refinement attains $O_{\Pp}(\kappa^{-2})$ localization in the small-jump regime, matching a Le Cam lower bound on a pure cubic family whose degree-two projection jump is exactly zero. Reproducible experiments at $d\in\{20,50,100,200\}$ and a three-change $d=100$ sequence demonstrate the intended high-dimensional regime without materializing a $(d+1)^3$ tensor.

==> anc/MANIFEST.txt <==
code/degree3_experiments.py
requirements.txt
REPRODUCE.md
results/isometry_validation.json
results/score_curve.csv
results/single_change_raw.csv
results/single_change_summary.csv
results/multiple_threshold.json
results/multiple_change_raw.csv
results/multiple_change_summary.csv


==> anc/REPRODUCE.md <==
# Reproducing the degree-three experiments

Python 3.10 or newer is recommended. The reported archive was checked with
Python 3.13.5, NumPy 2.3.5, pandas 2.2.3, Matplotlib 3.10.8, SciPy 1.17.0, and
CPU PyTorch 2.10.0.

From the `anc/code` directory, install the dependencies and run:

```bash
python -m pip install -r ../requirements.txt
python degree3_experiments.py validate
python degree3_experiments.py all --results ../results --figures ../../figures \
  --single-reps 30 --multiple-reps 30 --threshold-sims 40
```

The high-dimensional Monte Carlo experiments use the exact diagonal-odeco
specialization described in the paper. The multiple-change scan evaluates every
integer split in the central half of every seeded interval, then applies the
padded local recentering scan before recursion. `make_score_curve` additionally
runs the implicit full SOD objective with PyTorch and never materializes a
`(d+1)^3` tensor.

`multiple_threshold.json` is intentionally included so a normal `all` run uses
exactly the reported calibrated threshold. To repeat the 40-sequence null
calibration from scratch, first remove that file:

```bash
rm -f ../results/multiple_threshold.json
python degree3_experiments.py multiple --results ../results \
  --multiple-reps 30 --threshold-sims 40
python degree3_experiments.py figures --results ../results --figures ../../figures
```

All pseudo-random seeds are fixed in the script. Exact wall-clock times depend
on hardware, BLAS, and PyTorch versions. The CSV files contain the complete
replication-level outputs used in the paper; no external data set is required.


==> anc/code/degree3_experiments.py <==
#!/usr/bin/env python3
"""Reproducible experiments for low-rank degree-three density-projection change detection.

The data generator uses densities on [-1,1]^d of the form

    f_theta(x) = 1 + sum_j theta_j phi_3(x_j),

relative to the product-uniform reference measure, where phi_3 is the normalized
third Legendre polynomial.  Consequently all degree-at-most-two projection
coefficients are unchanged, whereas the degree-three tensor jump is diagonal,
orthogonally decomposable, and has Frobenius norm ||theta_after-theta_before||_2.

The main high-dimensional implementation exploits this diagonal-odeco structure:
it scans the top-r Euclidean norm of coordinatewise cubic CUSUMs.  The paper also
defines the full orthogonally decomposable tensor score; an implicit PyTorch
optimizer for the rank-one score is included for representative score curves.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
import time
from dataclasses import dataclass, asdict
from pathlib import Path
from typing import Dict, Iterable, List, Optional, Sequence, Tuple

import numpy as np

try:
    import matplotlib.pyplot as plt
except Exception as exc:  # pragma: no cover
    raise RuntimeError("matplotlib is required to generate the paper figures") from exc

try:
    import torch
except Exception:  # pragma: no cover
    torch = None

SQRT3 = math.sqrt(3.0)
SQRT5 = math.sqrt(5.0)
SQRT6 = math.sqrt(6.0)
SQRT7 = math.sqrt(7.0)


def phi1(x: np.ndarray) -> np.ndarray:
    return SQRT3 * x


def phi2(x: np.ndarray) -> np.ndarray:
    return SQRT5 * (3.0 * x * x - 1.0) / 2.0


def phi3(x: np.ndarray) -> np.ndarray:
    return SQRT7 * (5.0 * x * x * x - 3.0 * x) / 2.0


def check_theta(theta: np.ndarray) -> None:
    """Sufficient positivity check for 1 + theta^T phi_3(x)."""
    if theta.ndim != 1:
        raise ValueError("theta must be one-dimensional")
    if SQRT7 * float(np.sum(np.abs(theta))) >= 1.0:
        raise ValueError(
            "theta violates the sufficient positivity condition "
            "sqrt(7)*||theta||_1 < 1"
        )


def sample_additive_cubic_density(
    n: int, d: int, theta: np.ndarray, rng: np.random.Generator
) -> np.ndarray:
    """Rejection sample from f_theta relative to Unif([-1,1]^d)."""
    theta = np.asarray(theta, dtype=np.float64)
    if theta.shape != (d,):
        raise ValueError(f"theta must have shape ({d},)")
    check_theta(theta)
    envelope = 1.0 + SQRT7 * float(np.sum(np.abs(theta)))
    output = np.empty((n, d), dtype=np.float32)
    filled = 0
    while filled < n:
        # The acceptance rate is at least 1/envelope, so a modest oversampling
        # factor keeps the loop short even for the strongest settings used here.
        batch = max(256, int(math.ceil((n - filled) * envelope * 1.20)))
        proposal = rng.uniform(-1.0, 1.0, size=(batch, d))
        density = 1.0 + phi3(proposal) @ theta
        if np.any(density < -1e-10):
            raise RuntimeError("negative density encountered; theta check was insufficient")
        accept = rng.random(batch) <= np.maximum(density, 0.0) / envelope
        accepted = proposal[accept]
        take = min(len(accepted), n - filled)
        if take:
            output[filled : filled + take] = accepted[:take].astype(np.float32)
            filled += take
    return output


def sample_piecewise_additive_cubic(
    n: int,
    d: int,
    change_points: Sequence[int],
    theta_segments: Sequence[np.ndarray],
    rng: np.random.Generator,
) -> np.ndarray:
    boundaries = [0, *map(int, change_points), int(n)]
    if len(theta_segments) != len(boundaries) - 1:
        raise ValueError("theta_segments must have K+1 entries")
    pieces: List[np.ndarray] = []
    for left, right, theta in zip(boundaries[:-1], boundaries[1:], theta_segments):
        pieces.append(sample_additive_cubic_density(right - left, d, theta, rng))
    return np.vstack(pieces)


def top_r_l2(values: np.ndarray, r: int) -> float:
    if r <= 0:
        raise ValueError("r must be positive")
    r_eff = min(r, values.size)
    idx = np.argpartition(np.abs(values), -r_eff)[-r_eff:]
    return float(np.linalg.norm(values[idx]))


def top_r_vector(values: np.ndarray, r: int) -> np.ndarray:
    r_eff = min(max(1, int(r)), values.size)
    idx = np.argpartition(np.abs(values), -r_eff)[-r_eff:]
    out = np.zeros_like(values, dtype=np.float64)
    out[idx] = values[idx]
    return out




def adaptive_top_r_vector(values: np.ndarray, r: int, relative_cutoff: float = 0.60) -> np.ndarray:
    """Top-r vector with a simple rank-adaptive cutoff for refinement."""
    candidate = top_r_vector(values, r)
    magnitude = np.abs(candidate)
    maximum = float(np.max(magnitude)) if magnitude.size else 0.0
    if maximum > 0:
        candidate[magnitude < relative_cutoff * maximum] = 0.0
    return candidate

def cusum_vector(prefix: np.ndarray, s: int, t: int, e: int) -> np.ndarray:
    if not (0 <= s < t < e <= len(prefix) - 1):
        raise ValueError("invalid CUSUM indices")
    left_n = t - s
    right_n = e - t
    total_n = e - s
    left = (prefix[t] - prefix[s]) / left_n
    right = (prefix[e] - prefix[t]) / right_n
    return math.sqrt(left_n * right_n / total_n) * (right - left)


def candidate_grid(s: int, e: int, trim_fraction: float = 0.10, max_points: int = 120) -> np.ndarray:
    length = e - s
    trim = max(2, int(math.ceil(trim_fraction * length)))
    lo, hi = s + trim, e - trim
    if hi <= lo:
        return np.array([], dtype=int)
    stride = max(1, int(math.ceil((hi - lo) / max_points)))
    points = np.arange(lo, hi + 1, stride, dtype=int)
    if points[-1] != hi:
        points = np.append(points, hi)
    return points[(points > s) & (points < e)]


def scan_feature_prefix(
    prefix: np.ndarray,
    s: int,
    e: int,
    r: int,
    mode: str,
    candidates: Optional[np.ndarray] = None,
) -> Tuple[int, float, np.ndarray, np.ndarray]:
    if candidates is None:
        candidates = candidate_grid(s, e)
    if len(candidates) == 0:
        raise ValueError("empty candidate set")
    scores = np.empty(len(candidates), dtype=np.float64)
    best_cusum = None
    best_score = -np.inf
    best_t = int(candidates[0])
    for j, t in enumerate(candidates):
        c = cusum_vector(prefix, s, int(t), e)
        if mode == "topr":
            score = top_r_l2(c, r)
        elif mode == "full":
            score = float(np.linalg.norm(c))
        else:
            raise ValueError(f"unknown scan mode: {mode}")
        scores[j] = score
        if score > best_score:
            best_score = score
            best_t = int(t)
            best_cusum = c.copy()
    assert best_cusum is not None
    return best_t, float(best_score), best_cusum, scores


def scan_oracle_feature(
    prefix: np.ndarray, coordinate: int, s: int, e: int, candidates: np.ndarray
) -> Tuple[int, float]:
    scores = np.array(
        [abs(float(cusum_vector(prefix, s, int(t), e)[coordinate])) for t in candidates]
    )
    idx = int(np.argmax(scores))
    return int(candidates[idx]), float(scores[idx])


def scalar_ls_location(
    z: np.ndarray, left_anchor: int, right_anchor: int, search_lo: Optional[int] = None,
    search_hi: Optional[int] = None
) -> Tuple[int, float, float]:
    """Least-squares split with segment means estimated on outer anchor blocks."""
    n = len(z)
    if left_anchor < 2 or right_anchor < 2 or left_anchor + right_anchor >= n:
        raise ValueError("invalid anchor lengths")
    mu_l = float(np.mean(z[:left_anchor]))
    mu_r = float(np.mean(z[n - right_anchor :]))
    loss_l = (z - mu_l) ** 2
    loss_r = (z - mu_r) ** 2
    pre_l = np.concatenate(([0.0], np.cumsum(loss_l)))
    pre_r = np.concatenate(([0.0], np.cumsum(loss_r)))
    objective = pre_l + (pre_r[-1] - pre_r)
    lo = left_anchor if search_lo is None else max(left_anchor, int(search_lo))
    hi = n - right_anchor if search_hi is None else min(n - right_anchor, int(search_hi))
    if hi <= lo:
        raise ValueError("empty refinement search region")
    loc = lo + int(np.argmin(objective[lo : hi + 1]))
    return loc, mu_l, mu_r


def scalar_cusum_location(z: np.ndarray, trim_fraction: float = 0.15) -> int:
    """Argmax of the absolute scalar CUSUM on a trimmed local window."""
    z = np.asarray(z, dtype=np.float64)
    n = len(z)
    trim = max(2, int(math.ceil(trim_fraction * n)))
    if n - 2 * trim < 2:
        raise ValueError("scalar CUSUM window is too short")
    candidates = np.arange(trim, n - trim + 1, dtype=int)
    candidates = candidates[(candidates > 0) & (candidates < n)]
    prefix = np.concatenate(([0.0], np.cumsum(z)))
    left_n = candidates.astype(np.float64)
    right_n = n - left_n
    left = prefix[candidates] / left_n
    right = (prefix[-1] - prefix[candidates]) / right_n
    scores = np.sqrt(left_n * right_n / n) * np.abs(right - left)
    return int(candidates[int(np.argmax(scores))])


def h2_compact_prefix(x: np.ndarray, indices: Iterable[int]) -> Dict[int, np.ndarray]:
    """Degree-two feature prefix matrices at selected indices.

    This implements the exact isometric H_2 feature from the degree-two paper and
    avoids storing n matrices.  It is used only as a baseline showing that a pure
    cubic change is invisible to every degree-at-most-two population coefficient.
    """
    n, d = x.shape
    p = d + 1
    wanted = sorted(set([0, n, *(int(i) for i in indices if 0 <= int(i) <= n)]))
    out: Dict[int, np.ndarray] = {0: np.zeros((p, p), dtype=np.float64)}
    running = np.zeros((p, p), dtype=np.float64)
    last = 0
    diag = np.arange(d)
    for idx in wanted[1:]:
        block = x[last:idx].astype(np.float64, copy=False)
        if len(block):
            q1 = phi1(block)
            q2 = phi2(block)
            running[0, 0] += len(block)
            first = q1.sum(axis=0) / math.sqrt(2.0)
            running[0, 1:] += first
            running[1:, 0] += first
            gram = np.einsum("ni,nj->ij", q1, q1, optimize=True) / math.sqrt(2.0)
            gram[diag, diag] = q2.sum(axis=0)
            running[1:, 1:] += gram
        out[idx] = running.copy()
        last = idx
    return out


def h2_cusum_from_compact(prefix: Dict[int, np.ndarray], s: int, t: int, e: int) -> np.ndarray:
    left_n, right_n, total_n = t - s, e - t, e - s
    left = (prefix[t] - prefix[s]) / left_n
    right = (prefix[e] - prefix[t]) / right_n
    return math.sqrt(left_n * right_n / total_n) * (right - left)


def best_rank_matrix_score(a: np.ndarray, r: int) -> float:
    vals = np.linalg.eigvalsh(a)
    idx = np.argsort(np.abs(vals))[-min(r, len(vals)) :]
    return float(np.linalg.norm(vals[idx]))


def h3_diagonal_contraction_numpy(x: np.ndarray, u: np.ndarray) -> np.ndarray:
    """Compute H_3(x_i)[u,u,u] in O(nd) without materializing a tensor."""
    x = np.asarray(x, dtype=np.float64)
    u = np.asarray(u, dtype=np.float64)
    if u.shape != (x.shape[1] + 1,):
        raise ValueError("u has incompatible shape")
    a = float(u[0])
    b = u[1:]
    q1 = phi1(x)
    q2 = phi2(x)
    q3 = phi3(x)
    y = q1 * b
    s1 = y.sum(axis=1)
    s2 = (y * y).sum(axis=1)
    s3 = (y * y * y).sum(axis=1)
    pair = (s1 * s1 - s2) / 2.0
    triple = (s1**3 - 3.0 * s1 * s2 + 2.0 * s3) / 6.0
    b2q2 = (b * b) * q2
    mixed = (b2q2 * (s1[:, None] - y)).sum(axis=1)
    univ2 = b2q2.sum(axis=1)
    univ3 = ((b**3) * q3).sum(axis=1)
    return (
        a**3
        + math.sqrt(3.0) * a * a * s1
        + math.sqrt(3.0) * a * univ2
        + math.sqrt(6.0) * a * pair
        + univ3
        + math.sqrt(3.0) * mixed
        + math.sqrt(6.0) * triple
    )


def _h3_diag_torch(x: "torch.Tensor", u: "torch.Tensor") -> "torch.Tensor":
    """Batched H_3 contractions.

    x has shape (n,d), u has shape (c,r,d+1), result has shape (c,r,n).
    """
    a = u[..., 0]
    b = u[..., 1:]
    q1 = SQRT3 * x
    q2 = SQRT5 * (3.0 * x * x - 1.0) / 2.0
    q3 = SQRT7 * (5.0 * x * x * x - 3.0 * x) / 2.0
    s1 = torch.einsum("nd,crd->crn", q1, b)
    s2 = torch.einsum("nd,crd->crn", q1 * q1, b * b)
    s3 = torch.einsum("nd,crd->crn", q1 * q1 * q1, b * b * b)
    pair = (s1 * s1 - s2) / 2.0
    triple = (s1**3 - 3.0 * s1 * s2 + 2.0 * s3) / 6.0
    univ2 = torch.einsum("nd,crd->crn", q2, b * b)
    univ3 = torch.einsum("nd,crd->crn", q3, b * b * b)
    diag_mixed = torch.einsum("nd,crd->crn", q2 * q1, b * b * b)
    mixed = univ2 * s1 - diag_mixed
    return (
        a[..., None] ** 3
        + math.sqrt(3.0) * a[..., None] ** 2 * s1
        + math.sqrt(3.0) * a[..., None] * univ2
        + math.sqrt(6.0) * a[..., None] * pair
        + univ3
        + math.sqrt(3.0) * mixed
        + math.sqrt(6.0) * triple
    )


def implicit_sod_scores(
    x: np.ndarray,
    candidates: Sequence[int],
    r: int = 1,
    iterations: int = 35,
    random_restarts: int = 2,
    seed: int = 0,
) -> np.ndarray:
    """Approximate the full SOD score simultaneously for several split points.

    The optimizer works directly with H_3(x)[u,u,u], uses QR projection onto the
    Stiefel manifold after each Adam step, and never forms a (d+1)^3 tensor.
    It is intended for representative curves, not the large Monte Carlo loops.
    """
    if torch is None:
        raise RuntimeError("PyTorch is required for implicit tensor optimization")
    n, d = x.shape
    cand = np.asarray(candidates, dtype=int)
    if np.any(cand <= 0) or np.any(cand >= n):
        raise ValueError("candidate outside (0,n)")
    c = len(cand)
    weights = np.empty((c, n), dtype=np.float32)
    for j, t in enumerate(cand):
        weights[j, :t] = -math.sqrt((n - t) / (n * t))
        weights[j, t:] = math.sqrt(t / (n * (n - t)))
    device = torch.device("cpu")
    xt = torch.tensor(x, dtype=torch.float32, device=device)
    wt = torch.tensor(weights, dtype=torch.float32, device=device)
    best = np.full(c, -np.inf, dtype=np.float64)

    # Diagonal cubic initialization is strong for the experiments and also
    # provides a deterministic restart.
    q3 = phi3(x.astype(np.float64))
    diagonal_cusums = weights.astype(np.float64) @ q3
    init_axes = np.argsort(np.abs(diagonal_cusums), axis=1)[:, -r:]

    for restart in range(random_restarts + 1):
        gen = torch.Generator(device=device)
        gen.manual_seed(seed + 7919 * restart)
        raw = torch.randn((c, d + 1, r), generator=gen, device=device)
        if restart == 0:
            raw.zero_()
            for j in range(c):
                for k in range(r):
                    raw[j, 1 + int(init_axes[j, k]), k] = 1.0
        q, _ = torch.linalg.qr(raw, mode="reduced")
        param = torch.nn.Parameter(q.transpose(1, 2).contiguous())  # c,r,p
        optimizer = torch.optim.Adam([param], lr=0.08)
        for _ in range(iterations):
            optimizer.zero_grad(set_to_none=True)
            h = _h3_diag_torch(xt, param)
            contractions = torch.einsum("cn,crn->cr", wt, h)
            objective = torch.sum(contractions * contractions)
            (-objective).backward()
            optimizer.step()
            with torch.no_grad():
                q, _ = torch.linalg.qr(param.transpose(1, 2), mode="reduced")
                param.copy_(q.transpose(1, 2))
        with torch.no_grad():
            h = _h3_diag_torch(xt, param)
            contractions = torch.einsum("cn,crn->cr", wt, h)
            score = torch.sqrt(torch.sum(contractions * contractions, dim=1))
            best = np.maximum(best, score.cpu().numpy().astype(np.float64))
    return best


@dataclass
class SingleResult:
    d: int
    n: int
    replicate: int
    method: str
    estimate: int
    error: int
    runtime_seconds: float


def estimate_single_change(
    x: np.ndarray,
    true_change: int,
    r: int,
    oracle_coordinate: int,
    max_points: int = 100,
) -> Dict[str, Tuple[int, float]]:
    """Estimate one change with cross-fitting and several baselines."""
    n, d = x.shape
    train_idx = np.arange(0, n, 2)
    valid_idx = np.arange(1, n, 2)
    train = x[train_idx]
    valid = x[valid_idx]
    q3_train = phi3(train.astype(np.float64))
    q3_prefix = np.vstack([np.zeros((1, d)), np.cumsum(q3_train, axis=0)])
    q12_train = np.hstack([phi1(train.astype(np.float64)), phi2(train.astype(np.float64))])
    q12_prefix = np.vstack([np.zeros((1, 2 * d)), np.cumsum(q12_train, axis=0)])
    nt = len(train)
    candidates = candidate_grid(0, nt, trim_fraction=0.08, max_points=max_points)

    start = time.perf_counter()
    pre_t_coarse, _, _, _ = scan_feature_prefix(q3_prefix, 0, nt, r, "topr", candidates)
    coarse_stride = int(np.median(np.diff(candidates))) if len(candidates) > 1 else 1
    local_candidates = np.arange(
        max(2, pre_t_coarse - coarse_stride),
        min(nt - 2, pre_t_coarse + coarse_stride) + 1,
        dtype=int,
    )
    pre_t, _, pre_c, _ = scan_feature_prefix(
        q3_prefix, 0, nt, r, "topr", local_candidates
    )
    pre_original = int(train_idx[min(pre_t, nt - 1)])
    runtime_pre = time.perf_counter() - start

    # Cross-fitted direction is the normalized top-r diagonal tensor coefficient
    # vector at the pilot split.  It defines the fixed scalar feature beta^T phi_3(X).
    beta = adaptive_top_r_vector(pre_c, r)
    beta_norm = float(np.linalg.norm(beta))
    if beta_norm <= 1e-12:
        beta[oracle_coordinate] = 1.0
        beta_norm = 1.0
    beta /= beta_norm
    z_valid = phi3(valid.astype(np.float64)) @ beta
    pre_valid = int(np.searchsorted(valid_idx, pre_original))
    # The preliminary theorem places the change in a small fraction of the
    # local spacing.  Restricting the held-out search to that neighborhood is
    # essential: it removes remote random-walk minima without using held-out
    # observations to choose the direction.
    half_window = max(40, int(0.08 * len(valid)))
    lo = max(0, pre_valid - half_window)
    hi = min(len(valid), pre_valid + half_window)
    if hi - lo < 30:
        lo, hi = 0, len(valid)
    z_window = z_valid[lo:hi]
    try:
        anchor = max(8, int(0.20 * len(z_window)))
        loc_local, _, _ = scalar_ls_location(
            z_window, anchor, anchor, search_lo=anchor, search_hi=len(z_window) - anchor
        )
        ref_valid = lo + loc_local
    except ValueError:
        ref_valid = pre_valid
    ref_original = int(valid_idx[min(max(ref_valid, 0), len(valid_idx) - 1)])

    # Unregularized diagonal cubic score.
    full_t0, _, _, _ = scan_feature_prefix(q3_prefix, 0, nt, r, "full", candidates)
    full_local = np.arange(max(2, full_t0 - coarse_stride), min(nt - 2, full_t0 + coarse_stride) + 1)
    full_t, _, _, _ = scan_feature_prefix(q3_prefix, 0, nt, r, "full", full_local)
    full_original = int(train_idx[min(full_t, nt - 1)])

    # All degree-one and degree-two marginal coefficients.  Their population jump
    # is exactly zero in this experiment.
    d2m_t, _, _, _ = scan_feature_prefix(q12_prefix, 0, nt, 2 * d, "full", candidates)
    d2m_original = int(train_idx[min(d2m_t, nt - 1)])

    # Exact full degree-two matrix baseline on the same candidate grid.
    compact = h2_compact_prefix(train, [*candidates, nt])
    d2_scores = []
    for t in candidates:
        d2_scores.append(best_rank_matrix_score(h2_cusum_from_compact(compact, 0, int(t), nt), 2))
    d2_t = int(candidates[int(np.argmax(d2_scores))])
    d2_original = int(train_idx[min(d2_t, nt - 1)])

    oracle_t0, _ = scan_oracle_feature(q3_prefix, oracle_coordinate, 0, nt, candidates)
    oracle_local = np.arange(max(2, oracle_t0 - coarse_stride), min(nt - 2, oracle_t0 + coarse_stride) + 1)
    oracle_t, _ = scan_oracle_feature(q3_prefix, oracle_coordinate, 0, nt, oracle_local)
    oracle_original = int(train_idx[min(oracle_t, nt - 1)])

    mean_prefix = np.vstack([np.zeros((1, d)), np.cumsum(train.astype(np.float64), axis=0)])
    mean_t, _, _, _ = scan_feature_prefix(mean_prefix, 0, nt, d, "full", candidates)
    mean_original = int(train_idx[min(mean_t, nt - 1)])

    return {
        "LR-D3 preliminary": (pre_original, runtime_pre),
        "LR-D3 refined": (ref_original, runtime_pre),
        "Full cubic diagonal": (full_original, runtime_pre),
        "Full degree-two": (d2_original, runtime_pre),
        "Degree-1/2 marginals": (d2m_original, runtime_pre),
        "Mean CUSUM": (mean_original, runtime_pre),
        "Oracle cubic": (oracle_original, runtime_pre),
    }


def run_single_experiment(
    output_dir: Path,
    dimensions: Sequence[int] = (20, 50, 100, 200),
    replicates: int = 30,
    samples_per_dimension: int = 60,
    jump: float = 0.34,
    seed: int = 20260815,
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    rows: List[SingleResult] = []
    for d in dimensions:
        n = int(samples_per_dimension * d)
        true_change = n // 2
        theta0 = np.zeros(d)
        theta1 = np.zeros(d)
        theta1[0] = jump
        for rep in range(replicates):
            rng = np.random.default_rng(seed + d * 100003 + rep)
            x = sample_piecewise_additive_cubic(
                n, d, [true_change], [theta0, theta1], rng
            )
            start = time.perf_counter()
            estimates = estimate_single_change(x, true_change, r=1, oracle_coordinate=0)
            elapsed = time.perf_counter() - start
            for method, (estimate, _) in estimates.items():
                rows.append(
                    SingleResult(
                        d=d,
                        n=n,
                        replicate=rep,
                        method=method,
                        estimate=int(estimate),
                        error=abs(int(estimate) - true_change),
                        runtime_seconds=elapsed,
                    )
                )
            print(f"single d={d:3d} rep={rep+1:02d}/{replicates}: {elapsed:.2f}s", flush=True)

    raw_path = output_dir / "single_change_raw.csv"
    with raw_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(asdict(rows[0]).keys()))
        writer.writeheader()
        writer.writerows(asdict(row) for row in rows)

    methods = sorted({row.method for row in rows})
    summary: List[Dict[str, float | int | str]] = []
    for d in dimensions:
        for method in methods:
            group = [row for row in rows if row.d == d and row.method == method]
            errors = np.array([row.error for row in group], dtype=float)
            runtimes = np.array([row.runtime_seconds for row in group], dtype=float)
            summary.append(
                {
                    "d": d,
                    "n": int(group[0].n),
                    "method": method,
                    "replicates": len(group),
                    "median_error": float(np.median(errors)),
                    "mean_error": float(np.mean(errors)),
                    "q90_error": float(np.quantile(errors, 0.90)),
                    "success_20": float(np.mean(errors <= 20)),
                    "mean_runtime_seconds": float(np.mean(runtimes)),
                }
            )
    summary_path = output_dir / "single_change_summary.csv"
    with summary_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(summary[0].keys()))
        writer.writeheader()
        writer.writerows(summary)


def seeded_intervals(n: int, min_scale: int) -> List[Tuple[int, int]]:
    intervals: set[Tuple[int, int]] = set()
    length = int(min_scale)
    while length <= n:
        step = max(1, length // 2)
        starts = list(range(0, max(1, n - length + 1), step))
        if not starts or starts[-1] != n - length:
            starts.append(max(0, n - length))
        for s in starts:
            e = min(n, s + length)
            if e - s >= min_scale:
                intervals.add((s, e))
        if length == n:
            break
        length = min(n, 2 * length)
    return sorted(intervals, key=lambda z: (z[1] - z[0], z[0]))


@dataclass
class IntervalScan:
    s: int
    e: int
    b: int
    score: float
    direction: np.ndarray


def scan_seeded_axis(
    q3_values: np.ndarray,
    r: int,
    min_scale: int,
    max_points_per_interval: Optional[int] = None,
) -> List[IntervalScan]:
    """Scan the central half of every seeded interval.

    By default every integer split in the central half is evaluated, matching the
    scan family in the multiple-change theorem.  ``max_points_per_interval`` is an
    optional computational stress-test knob; when supplied, it creates an evenly
    spaced grid and is not used for the reported paper experiments.
    """
    n, d = q3_values.shape
    prefix = np.vstack([np.zeros((1, d)), np.cumsum(q3_values, axis=0)])
    scans: List[IntervalScan] = []
    for s, e in seeded_intervals(n, min_scale):
        length = e - s
        lo = s + max(2, int(math.ceil(length / 4.0)))
        hi = e - max(2, int(math.ceil(length / 4.0)))
        if hi < lo:
            continue
        if max_points_per_interval is None:
            candidates = np.arange(lo, hi + 1, dtype=int)
        else:
            if max_points_per_interval < 2:
                raise ValueError("max_points_per_interval must be at least 2")
            stride = max(
                1,
                int(math.ceil((hi - lo + 1) / max_points_per_interval)),
            )
            candidates = np.arange(lo, hi + 1, stride, dtype=int)
            if candidates[-1] != hi:
                candidates = np.append(candidates, hi)
        candidates = candidates[(candidates > s) & (candidates < e)]
        if len(candidates) == 0:
            continue
        b, score, c, _ = scan_feature_prefix(prefix, s, e, r, "topr", candidates)
        direction = top_r_vector(c, r)
        norm = np.linalg.norm(direction)
        if norm > 0:
            direction /= norm
        scans.append(IntervalScan(s=s, e=e, b=b, score=score, direction=direction))
    return scans


def interval_deletion(
    scans: Sequence[IntervalScan],
    threshold: float,
    q3_values: np.ndarray,
    r: int,
    min_scale: int,
) -> List[IntervalScan]:
    """Seeded shortest-interval segmentation with padded local recentering.

    On each current recursive component, choose the shortest active seeded
    interval (breaking ties by its larger detection score).  The selected base
    interval is padded by ``min_scale/8`` within the component, and every integer
    split at least that far from the padded endpoints is re-scanned.  Recursion is
    performed at this recentered maximizer, exactly as in Algorithm 1 of the paper.
    """
    q3_values = np.asarray(q3_values, dtype=np.float64)
    if q3_values.ndim != 2:
        raise ValueError("q3_values must be a two-dimensional feature array")
    n, d = q3_values.shape
    prefix = np.vstack([np.zeros((1, d)), np.cumsum(q3_values, axis=0)])
    pending: List[Tuple[int, int]] = [(0, n)]
    selected: List[IntervalScan] = []
    pad = max(2, int(round(min_scale / 8.0)))

    while pending:
        a, c = pending.pop(0)
        eligible = [
            scan
            for scan in scans
            if scan.score > threshold and a <= scan.s and scan.e <= c
        ]
        if not eligible:
            continue
        eligible.sort(key=lambda scan: (scan.e - scan.s, -scan.score, scan.s))
        chosen = eligible[0]

        s_plus = max(a, chosen.s - pad)
        e_plus = min(c, chosen.e + pad)
        lo = s_plus + pad
        hi = e_plus - pad
        if hi < lo:
            # This branch is only a finite-sample safeguard; for the theorem's
            # spacing conditions a selected base interval always admits the scan.
            recentered = chosen
        else:
            candidates = np.arange(lo, hi + 1, dtype=int)
            b, score, cvec, _ = scan_feature_prefix(
                prefix, s_plus, e_plus, r, "topr", candidates
            )
            direction = top_r_vector(cvec, r)
            direction_norm = float(np.linalg.norm(direction))
            if direction_norm > 0:
                direction /= direction_norm
            recentered = IntervalScan(
                s=s_plus,
                e=e_plus,
                b=int(b),
                score=float(score),
                direction=direction,
            )

        selected.append(recentered)
        if recentered.b - a >= 4:
            pending.append((a, recentered.b))
        if c - recentered.b >= 4:
            pending.append((recentered.b, c))
        pending.sort()

    selected.sort(key=lambda scan: scan.b)
    return selected


def calibrate_threshold(
    n: int,
    d: int,
    r: int,
    min_scale: int,
    simulations: int,
    quantile: float,
    seed: int,
) -> Tuple[float, np.ndarray]:
    maxima = np.empty(simulations, dtype=np.float64)
    theta0 = np.zeros(d)
    for b in range(simulations):
        rng = np.random.default_rng(seed + b)
        x = sample_additive_cubic_density(n, d, theta0, rng)
        scans = scan_seeded_axis(phi3(x.astype(np.float64)), r, min_scale)
        maxima[b] = max((scan.score for scan in scans), default=0.0)
        print(f"threshold null {b+1:03d}/{simulations}: {maxima[b]:.3f}", flush=True)
    return float(np.quantile(maxima, quantile)), maxima


def refine_multiple(
    x: np.ndarray, preliminary: Sequence[IntervalScan], r: int
) -> List[int]:
    """Two-way cross-fitted local refinement with a median safeguard.

    Each fold estimates the cubic direction on one parity of the selected
    isolating interval and minimizes a held-out scalar least-squares contrast on
    the other parity.  The reported estimate is the median of the preliminary
    location and the two fold-swapped candidates.
    """
    n, d = x.shape
    if not preliminary:
        return []
    centers = [scan.b for scan in preliminary]
    boundaries = [0]
    for left, right in zip(centers[:-1], centers[1:]):
        boundaries.append((left + right) // 2)
    boundaries.append(n)

    def one_fold(s: int, e: int, b: int, pilot_parity: int, fallback: np.ndarray) -> int:
        pilot_start = s + ((pilot_parity - s) % 2)
        valid_parity = 1 - pilot_parity
        valid_start = s + ((valid_parity - s) % 2)
        pilot_idx = np.arange(pilot_start, e, 2)
        valid_idx = np.arange(valid_start, e, 2)
        if len(pilot_idx) < 20 or len(valid_idx) < 20:
            return b
        q3_pilot = phi3(x[pilot_idx].astype(np.float64))
        pref = np.vstack([np.zeros((1, d)), np.cumsum(q3_pilot, axis=0)])
        pilot_split = int(np.searchsorted(pilot_idx, b))
        pilot_split = min(max(pilot_split, 3), len(pilot_idx) - 3)
        c = cusum_vector(pref, 0, pilot_split, len(pilot_idx))
        beta = adaptive_top_r_vector(c, r)
        if np.linalg.norm(beta) <= 1e-12:
            beta = fallback.copy()
        if np.linalg.norm(beta) <= 1e-12:
            return b
        beta /= np.linalg.norm(beta)
        z = phi3(x[valid_idx].astype(np.float64)) @ beta
        try:
            anchor = max(8, int(0.20 * len(z)))
            loc, _, _ = scalar_ls_location(
                z, anchor, anchor, search_lo=anchor, search_hi=len(z) - anchor
            )
            return int(valid_idx[min(max(loc, 0), len(valid_idx) - 1)])
        except ValueError:
            return b

    refined: List[int] = []
    for k, scan in enumerate(preliminary):
        component_s, component_e = boundaries[k], boundaries[k + 1]
        s = max(component_s, scan.s)
        e = min(component_e, scan.e)
        cand_even = one_fold(s, e, scan.b, 0, scan.direction)
        cand_odd = one_fold(s, e, scan.b, 1, scan.direction)
        candidate = int(np.median([scan.b, cand_even, cand_odd]))
        trust_radius = max(20, int(0.10 * (scan.e - scan.s)))
        refined.append(candidate if abs(candidate - scan.b) <= trust_radius else scan.b)
    return refined


@dataclass
class MultipleResult:
    replicate: int
    threshold: float
    estimated_k: int
    preliminary: str
    refined: str
    hausdorff_pre: float
    hausdorff_ref: float
    exact_k: int
    runtime_seconds: float


def hausdorff_distance(a: Sequence[int], b: Sequence[int], n: int) -> float:
    if not a or not b:
        return float(n)
    aa = np.asarray(a, dtype=int)
    bb = np.asarray(b, dtype=int)
    return float(
        max(
            np.max(np.min(np.abs(aa[:, None] - bb[None, :]), axis=1)),
            np.max(np.min(np.abs(bb[:, None] - aa[None, :]), axis=1)),
        )
    )


def run_multiple_experiment(
    output_dir: Path,
    replicates: int = 30,
    n: int = 9600,
    d: int = 100,
    jump: float = 0.36,
    min_scale: int = 1600,
    threshold_simulations: int = 40,
    seed: int = 20260816,
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    threshold_path = output_dir / "multiple_threshold.json"
    if threshold_path.exists():
        payload = json.loads(threshold_path.read_text(encoding="utf-8"))
        threshold = float(payload["threshold"])
    else:
        threshold, maxima = calibrate_threshold(
            n=n,
            d=d,
            r=2,
            min_scale=min_scale,
            simulations=threshold_simulations,
            quantile=0.975,
            seed=seed + 900000,
        )
        threshold_path.write_text(
            json.dumps(
                {
                    "threshold": threshold,
                    "quantile": 0.975,
                    "simulations": threshold_simulations,
                    "null_maxima": maxima.tolist(),
                    "n": n,
                    "d": d,
                    "r": 2,
                    "min_scale": min_scale,
                },
                indent=2,
            ),
            encoding="utf-8",
        )
    true = [n // 4, n // 2, 3 * n // 4]
    theta0 = np.zeros(d)
    theta1 = np.zeros(d); theta1[0] = jump
    theta2 = np.zeros(d); theta2[1] = jump
    theta3 = np.zeros(d); theta3[2] = jump
    theta_segments = [theta0, theta1, theta2, theta3]
    rows: List[MultipleResult] = []
    for rep in range(replicates):
        rng = np.random.default_rng(seed + rep)
        x = sample_piecewise_additive_cubic(n, d, true, theta_segments, rng)
        start = time.perf_counter()
        q3 = phi3(x.astype(np.float64))
        scans = scan_seeded_axis(q3, r=2, min_scale=min_scale)
        selected = interval_deletion(
            scans, threshold, q3, r=2, min_scale=min_scale
        )
        preliminary = [scan.b for scan in selected]
        refined = refine_multiple(x, selected, r=2)
        elapsed = time.perf_counter() - start
        rows.append(
            MultipleResult(
                replicate=rep,
                threshold=threshold,
                estimated_k=len(preliminary),
                preliminary=";".join(map(str, preliminary)),
                refined=";".join(map(str, refined)),
                hausdorff_pre=hausdorff_distance(preliminary, true, n),
                hausdorff_ref=hausdorff_distance(refined, true, n),
                exact_k=int(len(preliminary) == len(true)),
                runtime_seconds=elapsed,
            )
        )
        print(
            f"multiple rep={rep+1:02d}/{replicates}: pre={preliminary}, ref={refined}, "
            f"time={elapsed:.2f}s",
            flush=True,
        )
    raw_path = output_dir / "multiple_change_raw.csv"
    with raw_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(asdict(rows[0]).keys()))
        writer.writeheader(); writer.writerows(asdict(row) for row in rows)
    summary = {
        "n": n,
        "d": d,
        "replicates": replicates,
        "threshold": threshold,
        "exact_k_rate": float(np.mean([row.exact_k for row in rows])),
        "median_hausdorff_pre": float(np.median([row.hausdorff_pre for row in rows])),
        "median_hausdorff_ref": float(np.median([row.hausdorff_ref for row in rows])),
        "mean_hausdorff_pre": float(np.mean([row.hausdorff_pre for row in rows])),
        "mean_hausdorff_ref": float(np.mean([row.hausdorff_ref for row in rows])),
        "mean_runtime_seconds": float(np.mean([row.runtime_seconds for row in rows])),
    }
    with (output_dir / "multiple_change_summary.csv").open(
        "w", newline="", encoding="utf-8"
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=list(summary.keys()))
        writer.writeheader(); writer.writerow(summary)


def make_score_curve(output_dir: Path, figure_dir: Path, seed: int = 20260817) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    figure_dir.mkdir(parents=True, exist_ok=True)
    n, d, b, jump = 800, 100, 400, 0.34
    theta0 = np.zeros(d)
    theta1 = np.zeros(d); theta1[0] = jump
    rng = np.random.default_rng(seed)
    x = sample_piecewise_additive_cubic(n, d, [b], [theta0, theta1], rng)
    q3 = phi3(x.astype(np.float64))
    prefix = np.vstack([np.zeros((1, d)), np.cumsum(q3, axis=0)])
    candidates = np.arange(80, n - 79, 12, dtype=int)
    axis_scores = np.array([top_r_l2(cusum_vector(prefix, 0, int(t), n), 1) for t in candidates])
    full_scores = implicit_sod_scores(x, candidates, r=1, iterations=28, random_restarts=1, seed=seed)
    population = np.empty_like(candidates, dtype=np.float64)
    for j, t in enumerate(candidates):
        if t < b:
            a = (n - b) / math.sqrt(n) * math.sqrt(t / (n - t))
        elif t == b:
            a = math.sqrt(b * (n - b) / n)
        else:
            a = b / math.sqrt(n) * math.sqrt((n - t) / t)
        population[j] = abs(a * jump)
    np.savetxt(
        output_dir / "score_curve.csv",
        np.column_stack([candidates, population, axis_scores, full_scores]),
        delimiter=",",
        header="candidate,population,axis_score,implicit_sod_score",
        comments="",
    )
    plt.figure(figsize=(7.1, 3.9))
    plt.plot(candidates, population, linewidth=2.2, label="Population score")
    plt.plot(candidates, axis_scores, linewidth=1.5, label="Diagonal-odeco score")
    plt.axvline(b, linestyle="--", linewidth=1.1, label="True change")
    plt.xlabel("Candidate split")
    plt.ylabel("Degree-three CUSUM score")
    plt.legend(frameon=False, ncol=3, fontsize=8)
    plt.tight_layout()
    plt.savefig(figure_dir / "degree3_score_curve.pdf", bbox_inches="tight")
    plt.close()

    plt.figure(figsize=(7.1, 3.9))
    plt.plot(candidates, population, linewidth=2.2, label="Population score")
    plt.plot(candidates, full_scores, linewidth=1.5, label="Unregularized full-tensor score")
    plt.plot(candidates, axis_scores, linewidth=1.2, label="Diagonal-odeco score")
    plt.axvline(b, linestyle="--", linewidth=1.1, label="True change")
    plt.xlabel("Candidate split")
    plt.ylabel("Degree-three CUSUM score")
    plt.legend(frameon=False, ncol=2, fontsize=8)
    plt.tight_layout()
    plt.savefig(figure_dir / "degree3_full_tensor_stress.pdf", bbox_inches="tight")
    plt.close()


def make_summary_figures(result_dir: Path, figure_dir: Path) -> None:
    import pandas as pd

    figure_dir.mkdir(parents=True, exist_ok=True)
    single = pd.read_csv(result_dir / "single_change_summary.csv")
    methods = [
        "LR-D3 preliminary",
        "LR-D3 refined",
        "Full cubic diagonal",
        "Full degree-two",
        "Mean CUSUM",
        "Oracle cubic",
    ]
    plt.figure(figsize=(7.1, 4.1))
    for method in methods:
        part = single[single["method"] == method].sort_values("d")
        if len(part):
            plt.plot(part["d"], part["median_error"], marker="o", label=method)
    plt.xlabel("Ambient dimension d")
    plt.ylabel("Median absolute localization error")
    plt.yscale("symlog", linthresh=1.0)
    plt.legend(frameon=False, fontsize=7.5, ncol=2)
    plt.tight_layout()
    plt.savefig(figure_dir / "degree3_dimension_scaling.pdf", bbox_inches="tight")
    plt.close()

    raw = pd.read_csv(result_dir / "multiple_change_raw.csv")
    valid = raw[raw["estimated_k"] == 3].copy()
    pre_points: List[int] = []
    ref_points: List[int] = []
    for text in valid["preliminary"].astype(str):
        pre_points.extend(int(z) for z in text.split(";") if z and z != "nan")
    for text in valid["refined"].astype(str):
        ref_points.extend(int(z) for z in text.split(";") if z and z != "nan")
    multiple_summary = pd.read_csv(result_dir / "multiple_change_summary.csv").iloc[0]
    n_multiple = int(multiple_summary["n"])
    plt.figure(figsize=(7.1, 3.8))
    bins = np.linspace(0, n_multiple, 61)
    if pre_points:
        plt.hist(pre_points, bins=bins, alpha=0.55, label="Preliminary estimates")
    if ref_points:
        plt.hist(ref_points, bins=bins, alpha=0.55, label="Refined estimates")
    for cp in (n_multiple // 4, n_multiple // 2, 3 * n_multiple // 4):
        plt.axvline(cp, linestyle="--", linewidth=1.2)
    plt.xlabel("Estimated change-point location")
    plt.ylabel("Count across replications")
    plt.legend(frameon=False)
    plt.tight_layout()
    plt.savefig(figure_dir / "degree3_multiple_histogram.pdf", bbox_inches="tight")
    plt.close()


def validate_isometry(seed: int = 0) -> Dict[str, float]:
    rng = np.random.default_rng(seed)
    d = 8
    x = rng.uniform(-1.0, 1.0, size=(250000, d))
    u = rng.standard_normal(d + 1); u /= np.linalg.norm(u)
    v = rng.standard_normal(d + 1); v /= np.linalg.norm(v)
    hu = h3_diagonal_contraction_numpy(x, u)
    hv = h3_diagonal_contraction_numpy(x, v)
    # E_mu H[u^3]^2 = ||u^3||_F^2 = 1 and the cross inner product is <u,v>^3.
    return {
        "E_hu2": float(np.mean(hu * hu)),
        "E_hv2": float(np.mean(hv * hv)),
        "E_huhv": float(np.mean(hu * hv)),
        "target_cross": float(np.dot(u, v) ** 3),
    }


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "mode",
        choices=["single", "multiple", "score", "figures", "all", "validate"],
    )
    parser.add_argument("--results", type=Path, default=Path("../results"))
    parser.add_argument("--figures", type=Path, default=Path("../../figures"))
    parser.add_argument("--single-reps", type=int, default=30)
    parser.add_argument("--multiple-reps", type=int, default=30)
    parser.add_argument("--threshold-sims", type=int, default=40)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.mode in {"single", "all"}:
        run_single_experiment(args.results, replicates=args.single_reps)
    if args.mode in {"multiple", "all"}:
        run_multiple_experiment(
            args.results,
            replicates=args.multiple_reps,
            threshold_simulations=args.threshold_sims,
        )
    if args.mode in {"score", "all"}:
        make_score_curve(args.results, args.figures)
    if args.mode in {"figures", "all"}:
        make_summary_figures(args.results, args.figures)
    if args.mode == "validate":
        print(json.dumps(validate_isometry(), indent=2))


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
pandas>=2.0
matplotlib>=3.7
torch>=2.0


==> anc/results/isometry_validation.json <==
{
  "E_hu2": 1.011008780162973,
  "E_hv2": 1.0075328754509643,
  "E_huhv": 0.040906279760424574,
  "target_cross": 0.03949791763147564
}


==> anc/results/multiple_change_raw.csv <==
replicate,threshold,estimated_k,preliminary,refined,hausdorff_pre,hausdorff_ref,exact_k,runtime_seconds
0,6.202458332394687,3,2397;4775;7226,2397;4775;7226,26.0,26.0,1,0.2990011939996293
1,6.202458332394687,3,2392;4793;7204,2392;4793;7204,8.0,8.0,1,0.2927351999996972
2,6.202458332394687,3,2400;4811;7212,2400;4811;7212,12.0,12.0,1,0.2904189750001933
3,6.202458332394687,3,2394;4853;7196,2394;4853;7196,53.0,53.0,1,0.2917413079999278
4,6.202458332394687,3,2433;4784;7199,2433;4784;7200,33.0,33.0,1,0.3354670639996584
5,6.202458332394687,3,2631;4805;7209,2631;4805;7205,231.0,231.0,1,0.2973526390001098
6,6.202458332394687,3,2449;4799;7189,2449;4799;7189,49.0,49.0,1,0.2928862130002017
7,6.202458332394687,3,2396;4793;7275,2397;4794;7275,75.0,75.0,1,0.2976579399996808
8,6.202458332394687,3,2424;4798;7200,2424;4798;7200,24.0,24.0,1,0.2955791459999091
9,6.202458332394687,3,2376;4799;7254,2376;4799;7254,54.0,54.0,1,0.295745793000151
10,6.202458332394687,3,2396;4799;7195,2396;4799;7195,5.0,5.0,1,0.30292926499987516
11,6.202458332394687,3,2384;4806;7209,2384;4806;7209,16.0,16.0,1,0.30784426400032316
12,6.202458332394687,3,2393;4791;7204,2393;4791;7204,9.0,9.0,1,0.2989653859999635
13,6.202458332394687,3,2369;4802;7204,2369;4802;7204,31.0,31.0,1,0.2952709649998724
14,6.202458332394687,3,2344;4805;7198,2344;4806;7199,56.0,56.0,1,0.2905647960001261
15,6.202458332394687,3,2342;4800;7182,2342;4800;7235,58.0,58.0,1,0.29026118599995243
16,6.202458332394687,3,2387;4770;7196,2388;4770;7201,30.0,30.0,1,0.2996259450001162
17,6.202458332394687,3,2414;4799;7179,2418;4799;7179,21.0,21.0,1,0.2902779810001448
18,6.202458332394687,3,2310;4801;7206,2310;4801;7206,90.0,90.0,1,0.2900143209999442
19,6.202458332394687,3,2413;4786;7186,2393;4786;7187,14.0,14.0,1,0.30248624900013965
20,6.202458332394687,3,2400;4799;7201,2400;4799;7201,1.0,1.0,1,0.30718628000022363
21,6.202458332394687,3,2352;4846;7192,2384;4846;7192,48.0,46.0,1,0.3081841970001733
22,6.202458332394687,3,2399;4786;7191,2399;4786;7192,14.0,14.0,1,0.28961029299989605
23,6.202458332394687,3,2404;4799;7181,2405;4799;7181,19.0,19.0,1,0.290907643999617
24,6.202458332394687,3,2396;4799;7388,2396;4799;7388,188.0,188.0,1,0.28868774600005054
25,6.202458332394687,3,2407;4803;7201,2407;4803;7201,7.0,7.0,1,0.2889159350002046
26,6.202458332394687,3,2407;4826;7204,2408;4826;7204,26.0,26.0,1,0.2887410049997925
27,6.202458332394687,3,2399;4799;7228,2399;4768;7224,28.0,32.0,1,0.2930867600007332
28,6.202458332394687,3,2400;4799;7177,2400;4799;7177,23.0,23.0,1,0.3007138009998016
29,6.202458332394687,3,2453;4797;7198,2453;4797;7200,53.0,53.0,1,0.30589403599969955


==> anc/results/multiple_change_summary.csv <==
n,d,replicates,threshold,exact_k_rate,median_hausdorff_pre,median_hausdorff_ref,mean_hausdorff_pre,mean_hausdorff_ref,mean_runtime_seconds
9600,100,30,6.202458332394687,1.0,27.0,28.0,43.4,43.46666666666667,0.2972917842333269


==> anc/results/multiple_threshold.json <==
{
  "threshold": 6.202458332394687,
  "quantile": 0.975,
  "simulations": 40,
  "null_maxima": [
    4.955065130618634,
    5.1944165373102145,
    5.58901729158651,
    4.809227481063144,
    5.31583728437105,
    5.255251900280794,
    5.056964353039589,
    4.922947799182818,
    5.821851792811873,
    5.183800505645687,
    5.206469186330749,
    5.261948659736284,
    4.949380450257302,
    6.183372928716688,
    5.3792391000183395,
    5.508844556260586,
    5.06428739160135,
    5.308006193752211,
    5.480388027608028,
    4.923494276276308,
    4.956898229635152,
    4.859334262820022,
    4.798262074462102,
    5.157516947605482,
    6.946789075836688,
    5.219914074846697,
    5.207206110364241,
    5.1387569276044776,
    5.190844103652523,
    5.077116415126888,
    5.005200832612395,
    5.180578138072869,
    4.9020378402123175,
    4.916780894219282,
    5.294503393984906,
    5.6703918824588895,
    5.8881195056682,
    5.171400152577368,
    4.62386698373356,
    5.212505462176521
  ],
  "n": 9600,
  "d": 100,
  "r": 2,
  "min_scale": 1600
}

==> anc/results/score_curve.csv <==
candidate,population,axis_score,implicit_sod_score
8.000000000000000000e+01,1.602775370689507595e+00,2.300543237368582350e+00,3.717550277709960938e+01
9.200000000000000000e+01,1.733289873423004446e+00,2.609015403667979349e+00,3.911911010742187500e+01
1.040000000000000000e+02,1.858685730207815689e+00,2.464451886399270375e+00,3.473164367675781250e+01
1.160000000000000000e+02,1.980135266216583423e+00,2.786086551464144634e+00,3.075111961364746094e+01
1.280000000000000000e+02,2.098525559484449410e+00,3.279601482411644842e+00,3.149548912048339844e+01
1.400000000000000000e+02,2.214552420748360451e+00,2.485737093085329530e+00,2.623118591308593750e+01
1.520000000000000000e+02,2.328778623343835452e+00,3.008796595199424218e+00,2.025685882568359375e+01
1.640000000000000000e+02,2.441671764650053866e+00,2.682273089305081015e+00,2.297143363952636719e+01
1.760000000000000000e+02,2.553629895075956835e+00,2.596717209014486993e+00,2.373488807678222656e+01
1.880000000000000000e+02,2.664999478840891278e+00,2.467216274244905083e+00,2.202915191650390625e+01
2.000000000000000000e+02,2.776088375154268206e+00,3.054457161299160006e+00,2.107497787475585938e+01
2.120000000000000000e+02,2.887175490496753927e+00,3.118369772029572662e+00,2.112392807006835938e+01
2.240000000000000000e+02,2.998518152539868975e+00,3.175507378840305428e+00,2.190948867797851562e+01
2.360000000000000000e+02,3.110357895987976296e+00,3.412633628133073138e+00,1.922040367126464844e+01
2.480000000000000000e+02,3.222925127397717748e+00,2.933948989571769861e+00,1.902437782287597656e+01
2.600000000000000000e+02,3.336442993946076019e+00,3.086256681740777719e+00,1.972715568542480469e+01
2.720000000000000000e+02,3.451130688673355706e+00,3.311106408850371441e+00,1.876810646057128906e+01
2.840000000000000000e+02,3.567206363572211103e+00,3.365536159873188993e+00,1.774371528625488281e+01
2.960000000000000000e+02,3.684889781039956791e+00,3.396974729705867446e+00,2.089103889465332031e+01
3.080000000000000000e+02,3.804404806925696381e+00,4.114633433304060617e+00,2.065989875793457031e+01
3.200000000000000000e+02,3.925981830489455149e+00,4.051801164864048843e+00,1.776908302307128906e+01
3.320000000000000000e+02,4.049860185409802860e+00,4.160608602481629781e+00,1.565901565551757812e+01
3.440000000000000000e+02,4.176290639882709321e+00,4.216692328774621856e+00,1.984997367858886719e+01
3.560000000000000000e+02,4.305538021857159059e+00,3.906606810525413920e+00,1.565732669830322266e+01
3.680000000000000000e+02,4.437884047022276235e+00,4.265755498313975380e+00,1.632517051696777344e+01
3.800000000000000000e+02,4.573630422114935534e+00,3.930100338094349777e+00,1.939556694030761719e+01
3.920000000000000000e+02,4.713102304568970169e+00,4.105230141035322688e+00,1.516739177703857422e+01
4.040000000000000000e+02,4.760480880942783877e+00,4.153047174755723603e+00,1.730997467041015625e+01
4.160000000000000000e+02,4.619690299309950454e+00,4.144359469964363996e+00,1.685022735595703125e+01
4.280000000000000000e+02,4.482739482841718193e+00,3.865967425801081436e+00,1.680846023559570312e+01
4.400000000000000000e+02,4.349294613654453023e+00,3.851767659919767883e+00,1.560771465301513672e+01
4.520000000000000000e+02,4.219046572663175176e+00,4.200046086364229048e+00,1.661248207092285156e+01
4.640000000000000000e+02,4.091707341137344578e+00,4.101415444143578171e+00,1.669698333740234375e+01
4.760000000000000000e+02,3.967006788139245899e+00,3.649680352954218776e+00,1.614456748962402344e+01
4.880000000000000000e+02,3.844689759169431120e+00,3.829446534183077233e+00,1.353093242645263672e+01
5.000000000000000000e+02,3.724513391035130017e+00,3.692700730212708393e+00,1.704006004333496094e+01
5.120000000000000000e+02,3.606244584051392366e+00,3.979446329403215632e+00,1.498992824554443359e+01
5.240000000000000000e+02,3.489657565387199956e+00,3.919213839321157522e+00,1.579987621307373047e+01
5.360000000000000000e+02,3.374531476600442392e+00,3.448723359284587175e+00,1.695642280578613281e+01
5.480000000000000000e+02,3.260647913761657080e+00,3.533179924255328341e+00,2.436565780639648438e+01
5.600000000000000000e+02,3.147788339226674559e+00,3.125316603366926405e+00,2.227600097656250000e+01
5.720000000000000000e+02,3.035731268683763862e+00,3.494935130320172334e+00,2.301289367675781250e+01
5.840000000000000000e+02,2.924249113313078574e+00,3.329043618534432980e+00,2.307839965820312500e+01
5.960000000000000000e+02,2.813104521161605476e+00,3.444004004074268988e+00,2.210310745239257812e+01
6.080000000000000000e+02,2.702046008412688938e+00,3.238484509653630994e+00,2.064548492431640625e+01
6.200000000000000000e+02,2.590802590803885863e+00,3.263452255134556168e+00,2.038511276245117188e+01
6.320000000000000000e+02,2.479077002597968260e+00,2.901183827910505109e+00,2.856550979614257812e+01
6.440000000000000000e+02,2.366536899017198436e+00,2.928596356208598817e+00,2.202850914001464844e+01
6.560000000000000000e+02,2.252803131926869540e+00,3.408068726221173961e+00,3.210401916503906250e+01
6.680000000000000000e+02,2.137433684232336262e+00,3.288139437852223068e+00,3.178551483154296875e+01
6.800000000000000000e+02,2.019900987672415660e+00,3.232762188875676568e+00,2.896717834472656250e+01
6.920000000000000000e+02,1.899558817047254378e+00,2.743129036383866737e+00,3.606914901733398438e+01
7.040000000000000000e+02,1.775592090748117968e+00,2.501982093973019516e+00,3.685104370117187500e+01
7.160000000000000000e+02,1.646937228505346518e+00,2.045219588295315027e+00,3.202925872802734375e+01


==> anc/results/single_change_raw.csv <==
d,n,replicate,method,estimate,error,runtime_seconds
20,1200,0,LR-D3 preliminary,626,26,0.00944927299997289
20,1200,0,LR-D3 refined,611,11,0.00944927299997289
20,1200,0,Full cubic diagonal,1080,480,0.00944927299997289
20,1200,0,Full degree-two,1104,504,0.00944927299997289
20,1200,0,Degree-1/2 marginals,924,324,0.00944927299997289
20,1200,0,Mean CUSUM,924,324,0.00944927299997289
20,1200,0,Oracle cubic,626,26,0.00944927299997289
20,1200,1,LR-D3 preliminary,566,34,0.008945506000145542
20,1200,1,LR-D3 refined,599,1,0.008945506000145542
20,1200,1,Full cubic diagonal,116,484,0.008945506000145542
20,1200,1,Full degree-two,1056,456,0.008945506000145542
20,1200,1,Degree-1/2 marginals,912,312,0.008945506000145542
20,1200,1,Mean CUSUM,732,132,0.008945506000145542
20,1200,1,Oracle cubic,566,34,0.008945506000145542
20,1200,2,LR-D3 preliminary,588,12,0.008328824000045643
20,1200,2,LR-D3 refined,579,21,0.008328824000045643
20,1200,2,Full cubic diagonal,594,6,0.008328824000045643
20,1200,2,Full degree-two,756,156,0.008328824000045643
20,1200,2,Degree-1/2 marginals,804,204,0.008328824000045643
20,1200,2,Mean CUSUM,1044,444,0.008328824000045643
20,1200,2,Oracle cubic,588,12,0.008328824000045643
20,1200,3,LR-D3 preliminary,602,2,0.008239150999997946
20,1200,3,LR-D3 refined,581,19,0.008239150999997946
20,1200,3,Full cubic diagonal,478,122,0.008239150999997946
20,1200,3,Full degree-two,96,504,0.008239150999997946
20,1200,3,Degree-1/2 marginals,1020,420,0.008239150999997946
20,1200,3,Mean CUSUM,300,300,0.008239150999997946
20,1200,3,Oracle cubic,602,2,0.008239150999997946
20,1200,4,LR-D3 preliminary,598,2,0.008174233999852731
20,1200,4,LR-D3 refined,629,29,0.008174233999852731
20,1200,4,Full cubic diagonal,528,72,0.008174233999852731
20,1200,4,Full degree-two,636,36,0.008174233999852731
20,1200,4,Degree-1/2 marginals,660,60,0.008174233999852731
20,1200,4,Mean CUSUM,180,420,0.008174233999852731
20,1200,4,Oracle cubic,598,2,0.008174233999852731
20,1200,5,LR-D3 preliminary,566,34,0.00829292000003079
20,1200,5,LR-D3 refined,601,1,0.00829292000003079
20,1200,5,Full cubic diagonal,568,32,0.00829292000003079
20,1200,5,Full degree-two,168,432,0.00829292000003079
20,1200,5,Degree-1/2 marginals,132,468,0.00829292000003079
20,1200,5,Mean CUSUM,108,492,0.00829292000003079
20,1200,5,Oracle cubic,566,34,0.00829292000003079
20,1200,6,LR-D3 preliminary,608,8,0.008650570000099833
20,1200,6,LR-D3 refined,577,23,0.008650570000099833
20,1200,6,Full cubic diagonal,608,8,0.008650570000099833
20,1200,6,Full degree-two,192,408,0.008650570000099833
20,1200,6,Degree-1/2 marginals,1104,504,0.008650570000099833
20,1200,6,Mean CUSUM,900,300,0.008650570000099833
20,1200,6,Oracle cubic,608,8,0.008650570000099833
20,1200,7,LR-D3 preliminary,590,10,0.008902142000124513
20,1200,7,LR-D3 refined,577,23,0.008902142000124513
20,1200,7,Full cubic diagonal,556,44,0.008902142000124513
20,1200,7,Full degree-two,936,336,0.008902142000124513
20,1200,7,Degree-1/2 marginals,180,420,0.008902142000124513
20,1200,7,Mean CUSUM,108,492,0.008902142000124513
20,1200,7,Oracle cubic,590,10,0.008902142000124513
20,1200,8,LR-D3 preliminary,588,12,0.008407500000203072
20,1200,8,LR-D3 refined,601,1,0.008407500000203072
20,1200,8,Full cubic diagonal,718,118,0.008407500000203072
20,1200,8,Full degree-two,96,504,0.008407500000203072
20,1200,8,Degree-1/2 marginals,924,324,0.008407500000203072
20,1200,8,Mean CUSUM,924,324,0.008407500000203072
20,1200,8,Oracle cubic,588,12,0.008407500000203072
20,1200,9,LR-D3 preliminary,456,144,0.008269545000075595
20,1200,9,LR-D3 refined,515,85,0.008269545000075595
20,1200,9,Full cubic diagonal,612,12,0.008269545000075595
20,1200,9,Full degree-two,1104,504,0.008269545000075595
20,1200,9,Degree-1/2 marginals,1104,504,0.008269545000075595
20,1200,9,Mean CUSUM,1104,504,0.008269545000075595
20,1200,9,Oracle cubic,456,144,0.008269545000075595
20,1200,10,LR-D3 preliminary,334,266,0.008273741999801132
20,1200,10,LR-D3 refined,313,287,0.008273741999801132
20,1200,10,Full cubic diagonal,346,254,0.008273741999801132
20,1200,10,Full degree-two,936,336,0.008273741999801132
20,1200,10,Degree-1/2 marginals,528,72,0.008273741999801132
20,1200,10,Mean CUSUM,936,336,0.008273741999801132
20,1200,10,Oracle cubic,334,266,0.008273741999801132
20,1200,11,LR-D3 preliminary,594,6,0.00840415499988012
20,1200,11,LR-D3 refined,637,37,0.00840415499988012
20,1200,11,Full cubic diagonal,594,6,0.00840415499988012
20,1200,11,Full degree-two,168,432,0.00840415499988012
20,1200,11,Degree-1/2 marginals,684,84,0.00840415499988012
20,1200,11,Mean CUSUM,684,84,0.00840415499988012
20,1200,11,Oracle cubic,594,6,0.00840415499988012
20,1200,12,LR-D3 preliminary,598,2,0.008516861999851244
20,1200,12,LR-D3 refined,635,35,0.008516861999851244
20,1200,12,Full cubic diagonal,640,40,0.008516861999851244
20,1200,12,Full degree-two,96,504,0.008516861999851244
20,1200,12,Degree-1/2 marginals,156,444,0.008516861999851244
20,1200,12,Mean CUSUM,156,444,0.008516861999851244
20,1200,12,Oracle cubic,598,2,0.008516861999851244
20,1200,13,LR-D3 preliminary,600,0,0.008602678999977798
20,1200,13,LR-D3 refined,583,17,0.008602678999977798
20,1200,13,Full cubic diagonal,600,0,0.008602678999977798
20,1200,13,Full degree-two,96,504,0.008602678999977798
20,1200,13,Degree-1/2 marginals,660,60,0.008602678999977798
20,1200,13,Mean CUSUM,756,156,0.008602678999977798
20,1200,13,Oracle cubic,600,0,0.008602678999977798
20,1200,14,LR-D3 preliminary,726,126,0.008312368999895625
20,1200,14,LR-D3 refined,687,87,0.008312368999895625
20,1200,14,Full cubic diagonal,564,36,0.008312368999895625
20,1200,14,Full degree-two,816,216,0.008312368999895625
20,1200,14,Degree-1/2 marginals,732,132,0.008312368999895625
20,1200,14,Mean CUSUM,1104,504,0.008312368999895625
20,1200,14,Oracle cubic,590,10,0.008312368999895625
20,1200,15,LR-D3 preliminary,350,250,0.008616899999879024
20,1200,15,LR-D3 refined,293,307,0.008616899999879024
20,1200,15,Full cubic diagonal,328,272,0.008616899999879024
20,1200,15,Full degree-two,804,204,0.008616899999879024
20,1200,15,Degree-1/2 marginals,384,216,0.008616899999879024
20,1200,15,Mean CUSUM,780,180,0.008616899999879024
20,1200,15,Oracle cubic,350,250,0.008616899999879024
20,1200,16,LR-D3 preliminary,310,290,0.008203387999856204
20,1200,16,LR-D3 refined,367,233,0.008203387999856204
20,1200,16,Full cubic diagonal,316,284,0.008203387999856204
20,1200,16,Full degree-two,144,456,0.008203387999856204
20,1200,16,Degree-1/2 marginals,600,0,0.008203387999856204
20,1200,16,Mean CUSUM,888,288,0.008203387999856204
20,1200,16,Oracle cubic,310,290,0.008203387999856204
20,1200,17,LR-D3 preliminary,554,46,0.00830616000007467
20,1200,17,LR-D3 refined,597,3,0.00830616000007467
20,1200,17,Full cubic diagonal,552,48,0.00830616000007467
20,1200,17,Full degree-two,1104,504,0.00830616000007467
20,1200,17,Degree-1/2 marginals,732,132,0.00830616000007467
20,1200,17,Mean CUSUM,456,144,0.00830616000007467
20,1200,17,Oracle cubic,554,46,0.00830616000007467
20,1200,18,LR-D3 preliminary,952,352,0.008750338000027114
20,1200,18,LR-D3 refined,903,303,0.008750338000027114
20,1200,18,Full cubic diagonal,1104,504,0.008750338000027114
20,1200,18,Full degree-two,1104,504,0.008750338000027114
20,1200,18,Degree-1/2 marginals,516,84,0.008750338000027114
20,1200,18,Mean CUSUM,96,504,0.008750338000027114
20,1200,18,Oracle cubic,952,352,0.008750338000027114
20,1200,19,LR-D3 preliminary,606,6,0.009097081000163598
20,1200,19,LR-D3 refined,601,1,0.009097081000163598
20,1200,19,Full cubic diagonal,596,4,0.009097081000163598
20,1200,19,Full degree-two,120,480,0.009097081000163598
20,1200,19,Degree-1/2 marginals,492,108,0.009097081000163598
20,1200,19,Mean CUSUM,168,432,0.009097081000163598
20,1200,19,Oracle cubic,606,6,0.009097081000163598
20,1200,20,LR-D3 preliminary,518,82,0.009914841999943746
20,1200,20,LR-D3 refined,531,69,0.009914841999943746
20,1200,20,Full cubic diagonal,552,48,0.009914841999943746
20,1200,20,Full degree-two,1056,456,0.009914841999943746
20,1200,20,Degree-1/2 marginals,120,480,0.009914841999943746
20,1200,20,Mean CUSUM,348,252,0.009914841999943746
20,1200,20,Oracle cubic,518,82,0.009914841999943746
20,1200,21,LR-D3 preliminary,430,170,0.008344506999947043
20,1200,21,LR-D3 refined,459,141,0.008344506999947043
20,1200,21,Full cubic diagonal,428,172,0.008344506999947043
20,1200,21,Full degree-two,108,492,0.008344506999947043
20,1200,21,Degree-1/2 marginals,852,252,0.008344506999947043
20,1200,21,Mean CUSUM,108,492,0.008344506999947043
20,1200,21,Oracle cubic,430,170,0.008344506999947043
20,1200,22,LR-D3 preliminary,644,44,0.008456371999955081
20,1200,22,LR-D3 refined,647,47,0.008456371999955081
20,1200,22,Full cubic diagonal,492,108,0.008456371999955081
20,1200,22,Full degree-two,960,360,0.008456371999955081
20,1200,22,Degree-1/2 marginals,972,372,0.008456371999955081
20,1200,22,Mean CUSUM,732,132,0.008456371999955081
20,1200,22,Oracle cubic,644,44,0.008456371999955081
20,1200,23,LR-D3 preliminary,602,2,0.00847838499998943
20,1200,23,LR-D3 refined,603,3,0.00847838499998943
20,1200,23,Full cubic diagonal,604,4,0.00847838499998943
20,1200,23,Full degree-two,132,468,0.00847838499998943
20,1200,23,Degree-1/2 marginals,768,168,0.00847838499998943
20,1200,23,Mean CUSUM,732,132,0.00847838499998943
20,1200,23,Oracle cubic,602,2,0.00847838499998943
20,1200,24,LR-D3 preliminary,642,42,0.008322873999986768
20,1200,24,LR-D3 refined,701,101,0.008322873999986768
20,1200,24,Full cubic diagonal,642,42,0.008322873999986768
20,1200,24,Full degree-two,1092,492,0.008322873999986768
20,1200,24,Degree-1/2 marginals,816,216,0.008322873999986768
20,1200,24,Mean CUSUM,984,384,0.008322873999986768
20,1200,24,Oracle cubic,642,42,0.008322873999986768
20,1200,25,LR-D3 preliminary,578,22,0.008217127999841978
20,1200,25,LR-D3 refined,565,35,0.008217127999841978
20,1200,25,Full cubic diagonal,644,44,0.008217127999841978
20,1200,25,Full degree-two,96,504,0.008217127999841978
20,1200,25,Degree-1/2 marginals,588,12,0.008217127999841978
20,1200,25,Mean CUSUM,588,12,0.008217127999841978
20,1200,25,Oracle cubic,578,22,0.008217127999841978
20,1200,26,LR-D3 preliminary,594,6,0.00820814500002598
20,1200,26,LR-D3 refined,579,21,0.00820814500002598
20,1200,26,Full cubic diagonal,552,48,0.00820814500002598
20,1200,26,Full degree-two,144,456,0.00820814500002598
20,1200,26,Degree-1/2 marginals,132,468,0.00820814500002598
20,1200,26,Mean CUSUM,1092,492,0.00820814500002598
20,1200,26,Oracle cubic,594,6,0.00820814500002598
20,1200,27,LR-D3 preliminary,494,106,0.008242576000156987
20,1200,27,LR-D3 refined,531,69,0.008242576000156987
20,1200,27,Full cubic diagonal,494,106,0.008242576000156987
20,1200,27,Full degree-two,144,456,0.008242576000156987
20,1200,27,Degree-1/2 marginals,624,24,0.008242576000156987
20,1200,27,Mean CUSUM,1008,408,0.008242576000156987
20,1200,27,Oracle cubic,494,106,0.008242576000156987
20,1200,28,LR-D3 preliminary,122,478,0.008648728000025585
20,1200,28,LR-D3 refined,181,419,0.008648728000025585
20,1200,28,Full cubic diagonal,478,122,0.008648728000025585
20,1200,28,Full degree-two,1068,468,0.008648728000025585
20,1200,28,Degree-1/2 marginals,696,96,0.008648728000025585
20,1200,28,Mean CUSUM,312,288,0.008648728000025585
20,1200,28,Oracle cubic,652,52,0.008648728000025585
20,1200,29,LR-D3 preliminary,530,70,0.008485516000064308
20,1200,29,LR-D3 refined,589,11,0.008485516000064308
20,1200,29,Full cubic diagonal,524,76,0.008485516000064308
20,1200,29,Full degree-two,108,492,0.008485516000064308
20,1200,29,Degree-1/2 marginals,108,492,0.008485516000064308
20,1200,29,Mean CUSUM,420,180,0.008485516000064308
20,1200,29,Oracle cubic,530,70,0.008485516000064308
50,3000,0,LR-D3 preliminary,1592,92,0.02246129100012695
50,3000,0,LR-D3 refined,1621,121,0.02246129100012695
50,3000,0,Full cubic diagonal,1594,94,0.02246129100012695
50,3000,0,Full degree-two,240,1260,0.02246129100012695
50,3000,0,Degree-1/2 marginals,1644,144,0.02246129100012695
50,3000,0,Mean CUSUM,1046,454,0.02246129100012695
50,3000,0,Oracle cubic,1592,92,0.02246129100012695
50,3000,1,LR-D3 preliminary,1484,16,0.020975550999992265
50,3000,1,LR-D3 refined,1529,29,0.020975550999992265
50,3000,1,Full cubic diagonal,1486,14,0.020975550999992265
50,3000,1,Full degree-two,500,1000,0.020975550999992265
50,3000,1,Degree-1/2 marginals,422,1078,0.020975550999992265
50,3000,1,Mean CUSUM,2450,950,0.020975550999992265
50,3000,1,Oracle cubic,1484,16,0.020975550999992265
50,3000,2,LR-D3 preliminary,1478,22,0.020491323999976885
50,3000,2,LR-D3 refined,1451,49,0.020491323999976885
50,3000,2,Full cubic diagonal,1534,34,0.020491323999976885
50,3000,2,Full degree-two,266,1234,0.020491323999976885
50,3000,2,Degree-1/2 marginals,968,532,0.020491323999976885
50,3000,2,Mean CUSUM,396,1104,0.020491323999976885
50,3000,2,Oracle cubic,1478,22,0.020491323999976885
50,3000,3,LR-D3 preliminary,1666,166,0.021337997999808067
50,3000,3,LR-D3 refined,1803,303,0.021337997999808067
50,3000,3,Full cubic diagonal,1484,16,0.021337997999808067
50,3000,3,Full degree-two,2632,1132,0.021337997999808067
50,3000,3,Degree-1/2 marginals,1072,428,0.021337997999808067
50,3000,3,Mean CUSUM,1826,326,0.021337997999808067
50,3000,3,Oracle cubic,1666,166,0.021337997999808067
50,3000,4,LR-D3 preliminary,1538,38,0.02074217599988515
50,3000,4,LR-D3 refined,1445,55,0.02074217599988515
50,3000,4,Full cubic diagonal,1498,2,0.02074217599988515
50,3000,4,Full degree-two,2760,1260,0.02074217599988515
50,3000,4,Degree-1/2 marginals,2684,1184,0.02074217599988515
50,3000,4,Mean CUSUM,2710,1210,0.02074217599988515
50,3000,4,Oracle cubic,1538,38,0.02074217599988515
50,3000,5,LR-D3 preliminary,1582,82,0.02081079699996735
50,3000,5,LR-D3 refined,1555,55,0.02081079699996735
50,3000,5,Full cubic diagonal,1676,176,0.02081079699996735
50,3000,5,Full degree-two,448,1052,0.02081079699996735
50,3000,5,Degree-1/2 marginals,526,974,0.02081079699996735
50,3000,5,Mean CUSUM,448,1052,0.02081079699996735
50,3000,5,Oracle cubic,1582,82,0.02081079699996735
50,3000,6,LR-D3 preliminary,1524,24,0.02072521099989899
50,3000,6,LR-D3 refined,1451,49,0.02072521099989899
50,3000,6,Full cubic diagonal,1402,98,0.02072521099989899
50,3000,6,Full degree-two,2710,1210,0.02072521099989899
50,3000,6,Degree-1/2 marginals,2710,1210,0.02072521099989899
50,3000,6,Mean CUSUM,2710,1210,0.02072521099989899
50,3000,6,Oracle cubic,1524,24,0.02072521099989899
50,3000,7,LR-D3 preliminary,1486,14,0.02085605399997803
50,3000,7,LR-D3 refined,1569,69,0.02085605399997803
50,3000,7,Full cubic diagonal,1450,50,0.02085605399997803
50,3000,7,Full degree-two,292,1208,0.02085605399997803
50,3000,7,Degree-1/2 marginals,2710,1210,0.02085605399997803
50,3000,7,Mean CUSUM,578,922,0.02085605399997803
50,3000,7,Oracle cubic,1486,14,0.02085605399997803
50,3000,8,LR-D3 preliminary,1524,24,0.020276665999972465
50,3000,8,LR-D3 refined,1427,73,0.020276665999972465
50,3000,8,Full cubic diagonal,1656,156,0.020276665999972465
50,3000,8,Full degree-two,318,1182,0.020276665999972465
50,3000,8,Degree-1/2 marginals,318,1182,0.020276665999972465
50,3000,8,Mean CUSUM,1488,12,0.020276665999972465
50,3000,8,Oracle cubic,1524,24,0.020276665999972465
50,3000,9,LR-D3 preliminary,1502,2,0.02082066200000554
50,3000,9,LR-D3 refined,1521,21,0.02082066200000554
50,3000,9,Full cubic diagonal,1242,258,0.02082066200000554
50,3000,9,Full degree-two,2710,1210,0.02082066200000554
50,3000,9,Degree-1/2 marginals,2554,1054,0.02082066200000554
50,3000,9,Mean CUSUM,2760,1260,0.02082066200000554
50,3000,9,Oracle cubic,1502,2,0.02082066200000554
50,3000,10,LR-D3 preliminary,1552,52,0.020843124999828433
50,3000,10,LR-D3 refined,1565,65,0.020843124999828433
50,3000,10,Full cubic diagonal,1340,160,0.020843124999828433
50,3000,10,Full degree-two,266,1234,0.020843124999828433
50,3000,10,Degree-1/2 marginals,838,662,0.020843124999828433
50,3000,10,Mean CUSUM,266,1234,0.020843124999828433
50,3000,10,Oracle cubic,1552,52,0.020843124999828433
50,3000,11,LR-D3 preliminary,1446,54,0.020305810000081692
50,3000,11,LR-D3 refined,1515,15,0.020305810000081692
50,3000,11,Full cubic diagonal,1416,84,0.020305810000081692
50,3000,11,Full degree-two,240,1260,0.020305810000081692
50,3000,11,Degree-1/2 marginals,1306,194,0.020305810000081692
50,3000,11,Mean CUSUM,1852,352,0.020305810000081692
50,3000,11,Oracle cubic,1446,54,0.020305810000081692
50,3000,12,LR-D3 preliminary,1480,20,0.02050163900003099
50,3000,12,LR-D3 refined,1493,7,0.02050163900003099
50,3000,12,Full cubic diagonal,1940,440,0.02050163900003099
50,3000,12,Full degree-two,422,1078,0.02050163900003099
50,3000,12,Degree-1/2 marginals,1384,116,0.02050163900003099
50,3000,12,Mean CUSUM,1358,142,0.02050163900003099
50,3000,12,Oracle cubic,1480,20,0.02050163900003099
50,3000,13,LR-D3 preliminary,1608,108,0.020390254999938406
50,3000,13,LR-D3 refined,1469,31,0.020390254999938406
50,3000,13,Full cubic diagonal,1542,42,0.020390254999938406
50,3000,13,Full degree-two,2684,1184,0.020390254999938406
50,3000,13,Degree-1/2 marginals,2684,1184,0.020390254999938406
50,3000,13,Mean CUSUM,734,766,0.020390254999938406
50,3000,13,Oracle cubic,1608,108,0.020390254999938406
50,3000,14,LR-D3 preliminary,1504,4,0.020873871000048894
50,3000,14,LR-D3 refined,1529,29,0.020873871000048894
50,3000,14,Full cubic diagonal,1472,28,0.020873871000048894
50,3000,14,Full degree-two,240,1260,0.020873871000048894
50,3000,14,Degree-1/2 marginals,1826,326,0.020873871000048894
50,3000,14,Mean CUSUM,1098,402,0.020873871000048894
50,3000,14,Oracle cubic,1504,4,0.020873871000048894
50,3000,15,LR-D3 preliminary,1512,12,0.020215556000039214
50,3000,15,LR-D3 refined,1497,3,0.020215556000039214
50,3000,15,Full cubic diagonal,1762,262,0.020215556000039214
50,3000,15,Full degree-two,266,1234,0.020215556000039214
50,3000,15,Degree-1/2 marginals,812,688,0.020215556000039214
50,3000,15,Mean CUSUM,812,688,0.020215556000039214
50,3000,15,Oracle cubic,1512,12,0.020215556000039214
50,3000,16,LR-D3 preliminary,1388,112,0.020559554999863394
50,3000,16,LR-D3 refined,1461,39,0.020559554999863394
50,3000,16,Full cubic diagonal,1390,110,0.020559554999863394
50,3000,16,Full degree-two,2760,1260,0.020559554999863394
50,3000,16,Degree-1/2 marginals,2736,1236,0.020559554999863394
50,3000,16,Mean CUSUM,786,714,0.020559554999863394
50,3000,16,Oracle cubic,1388,112,0.020559554999863394
50,3000,17,LR-D3 preliminary,1496,4,0.02068142500002068
50,3000,17,LR-D3 refined,1361,139,0.02068142500002068
50,3000,17,Full cubic diagonal,1446,54,0.02068142500002068
50,3000,17,Full degree-two,266,1234,0.02068142500002068
50,3000,17,Degree-1/2 marginals,2294,794,0.02068142500002068
50,3000,17,Mean CUSUM,2294,794,0.02068142500002068
50,3000,17,Oracle cubic,1496,4,0.02068142500002068
50,3000,18,LR-D3 preliminary,1436,64,0.020689326999900004
50,3000,18,LR-D3 refined,1501,1,0.020689326999900004
50,3000,18,Full cubic diagonal,1642,142,0.020689326999900004
50,3000,18,Full degree-two,2760,1260,0.020689326999900004
50,3000,18,Degree-1/2 marginals,2294,794,0.020689326999900004
50,3000,18,Mean CUSUM,1384,116,0.020689326999900004
50,3000,18,Oracle cubic,1436,64,0.020689326999900004
50,3000,19,LR-D3 preliminary,1550,50,0.020351206999976057
50,3000,19,LR-D3 refined,1467,33,0.020351206999976057
50,3000,19,Full cubic diagonal,1498,2,0.020351206999976057
50,3000,19,Full degree-two,2760,1260,0.020351206999976057
50,3000,19,Degree-1/2 marginals,786,714,0.020351206999976057
50,3000,19,Mean CUSUM,1644,144,0.020351206999976057
50,3000,19,Oracle cubic,1550,50,0.020351206999976057
50,3000,20,LR-D3 preliminary,1518,18,0.020568458000070677
50,3000,20,LR-D3 refined,1479,21,0.020568458000070677
50,3000,20,Full cubic diagonal,1498,2,0.020568458000070677
50,3000,20,Full degree-two,240,1260,0.020568458000070677
50,3000,20,Degree-1/2 marginals,2476,976,0.020568458000070677
50,3000,20,Mean CUSUM,760,740,0.020568458000070677
50,3000,20,Oracle cubic,1518,18,0.020568458000070677
50,3000,21,LR-D3 preliminary,1592,92,0.020682386999851587
50,3000,21,LR-D3 refined,1501,1,0.020682386999851587
50,3000,21,Full cubic diagonal,1594,94,0.020682386999851587
50,3000,21,Full degree-two,708,792,0.020682386999851587
50,3000,21,Degree-1/2 marginals,890,610,0.020682386999851587
50,3000,21,Mean CUSUM,942,558,0.020682386999851587
50,3000,21,Oracle cubic,1592,92,0.020682386999851587
50,3000,22,LR-D3 preliminary,1482,18,0.020593103999999585
50,3000,22,LR-D3 refined,1465,35,0.020593103999999585
50,3000,22,Full cubic diagonal,1490,10,0.020593103999999585
50,3000,22,Full degree-two,2760,1260,0.020593103999999585
50,3000,22,Degree-1/2 marginals,2528,1028,0.020593103999999585
50,3000,22,Mean CUSUM,1852,352,0.020593103999999585
50,3000,22,Oracle cubic,1482,18,0.020593103999999585
50,3000,23,LR-D3 preliminary,1512,12,0.020788344000038705
50,3000,23,LR-D3 refined,1413,87,0.020788344000038705
50,3000,23,Full cubic diagonal,1454,46,0.020788344000038705
50,3000,23,Full degree-two,2760,1260,0.020788344000038705
50,3000,23,Degree-1/2 marginals,1488,12,0.020788344000038705
50,3000,23,Mean CUSUM,1670,170,0.020788344000038705
50,3000,23,Oracle cubic,1512,12,0.020788344000038705
50,3000,24,LR-D3 preliminary,1268,232,0.020791498000107822
50,3000,24,LR-D3 refined,1161,339,0.020791498000107822
50,3000,24,Full cubic diagonal,1256,244,0.020791498000107822
50,3000,24,Full degree-two,292,1208,0.020791498000107822
50,3000,24,Degree-1/2 marginals,2760,1260,0.020791498000107822
50,3000,24,Mean CUSUM,2760,1260,0.020791498000107822
50,3000,24,Oracle cubic,1268,232,0.020791498000107822
50,3000,25,LR-D3 preliminary,1580,80,0.02040491699995073
50,3000,25,LR-D3 refined,1545,45,0.02040491699995073
50,3000,25,Full cubic diagonal,990,510,0.02040491699995073
50,3000,25,Full degree-two,2580,1080,0.02040491699995073
50,3000,25,Degree-1/2 marginals,812,688,0.02040491699995073
50,3000,25,Mean CUSUM,812,688,0.02040491699995073
50,3000,25,Oracle cubic,1580,80,0.02040491699995073
50,3000,26,LR-D3 preliminary,1504,4,0.020569640000076106
50,3000,26,LR-D3 refined,1593,93,0.020569640000076106
50,3000,26,Full cubic diagonal,1490,10,0.020569640000076106
50,3000,26,Full degree-two,266,1234,0.020569640000076106
50,3000,26,Degree-1/2 marginals,2528,1028,0.020569640000076106
50,3000,26,Mean CUSUM,2528,1028,0.020569640000076106
50,3000,26,Oracle cubic,1504,4,0.020569640000076106
50,3000,27,LR-D3 preliminary,1502,2,0.020334862000026988
50,3000,27,LR-D3 refined,1501,1,0.020334862000026988
50,3000,27,Full cubic diagonal,1488,12,0.020334862000026988
50,3000,27,Full degree-two,2476,976,0.020334862000026988
50,3000,27,Degree-1/2 marginals,526,974,0.020334862000026988
50,3000,27,Mean CUSUM,422,1078,0.020334862000026988
50,3000,27,Oracle cubic,1502,2,0.020334862000026988
50,3000,28,LR-D3 preliminary,1460,40,0.020593284999904427
50,3000,28,LR-D3 refined,1525,25,0.020593284999904427
50,3000,28,Full cubic diagonal,1458,42,0.020593284999904427
50,3000,28,Full degree-two,2710,1210,0.020593284999904427
50,3000,28,Degree-1/2 marginals,2554,1054,0.020593284999904427
50,3000,28,Mean CUSUM,2684,1184,0.020593284999904427
50,3000,28,Oracle cubic,1460,40,0.020593284999904427
50,3000,29,LR-D3 preliminary,1508,8,0.02045659300006264
50,3000,29,LR-D3 refined,1385,115,0.02045659300006264
50,3000,29,Full cubic diagonal,1514,14,0.02045659300006264
50,3000,29,Full degree-two,344,1156,0.02045659300006264
50,3000,29,Degree-1/2 marginals,2710,1210,0.02045659300006264
50,3000,29,Mean CUSUM,2760,1260,0.02045659300006264
50,3000,29,Oracle cubic,1508,8,0.02045659300006264
100,6000,0,LR-D3 preliminary,3092,92,0.10617123199995149
100,6000,0,LR-D3 refined,2953,47,0.10617123199995149
100,6000,0,Full cubic diagonal,3098,98,0.10617123199995149
100,6000,0,Full degree-two,5520,2520,0.10617123199995149
100,6000,0,Degree-1/2 marginals,4276,1276,0.10617123199995149
100,6000,0,Mean CUSUM,4276,1276,0.10617123199995149
100,6000,0,Oracle cubic,3092,92,0.10617123199995149
100,6000,1,LR-D3 preliminary,2854,146,0.0705128679999234
100,6000,1,LR-D3 refined,3007,7,0.0705128679999234
100,6000,1,Full cubic diagonal,2762,238,0.0705128679999234
100,6000,1,Full degree-two,5420,2420,0.0705128679999234
100,6000,1,Degree-1/2 marginals,5520,2520,0.0705128679999234
100,6000,1,Mean CUSUM,5520,2520,0.0705128679999234
100,6000,1,Oracle cubic,2854,146,0.0705128679999234
100,6000,2,LR-D3 preliminary,3070,70,0.09348155999987284
100,6000,2,LR-D3 refined,2983,17,0.09348155999987284
100,6000,2,Full cubic diagonal,3234,234,0.09348155999987284
100,6000,2,Full degree-two,480,2520,0.09348155999987284
100,6000,2,Degree-1/2 marginals,5368,2368,0.09348155999987284
100,6000,2,Mean CUSUM,5368,2368,0.09348155999987284
100,6000,2,Oracle cubic,3070,70,0.09348155999987284
100,6000,3,LR-D3 preliminary,3004,4,0.0868125140000302
100,6000,3,LR-D3 refined,2999,1,0.0868125140000302
100,6000,3,Full cubic diagonal,2722,278,0.0868125140000302
100,6000,3,Full degree-two,5520,2520,0.0868125140000302
100,6000,3,Degree-1/2 marginals,5108,2108,0.0868125140000302
100,6000,3,Mean CUSUM,4796,1796,0.0868125140000302
100,6000,3,Oracle cubic,3004,4,0.0868125140000302
100,6000,4,LR-D3 preliminary,3060,60,0.08843897299993841
100,6000,4,LR-D3 refined,2989,11,0.08843897299993841
100,6000,4,Full cubic diagonal,3022,22,0.08843897299993841
100,6000,4,Full degree-two,532,2468,0.08843897299993841
100,6000,4,Degree-1/2 marginals,3600,600,0.08843897299993841
100,6000,4,Mean CUSUM,3964,964,0.08843897299993841
100,6000,4,Oracle cubic,3060,60,0.08843897299993841
100,6000,5,LR-D3 preliminary,2986,14,0.0859663809999347
100,6000,5,LR-D3 refined,3023,23,0.0859663809999347
100,6000,5,Full cubic diagonal,3038,38,0.0859663809999347
100,6000,5,Full degree-two,480,2520,0.0859663809999347
100,6000,5,Degree-1/2 marginals,3132,132,0.0859663809999347
100,6000,5,Mean CUSUM,3860,860,0.0859663809999347
100,6000,5,Oracle cubic,2986,14,0.0859663809999347
100,6000,6,LR-D3 preliminary,2944,56,0.09402069899988419
100,6000,6,LR-D3 refined,3127,127,0.09402069899988419
100,6000,6,Full cubic diagonal,2944,56,0.09402069899988419
100,6000,6,Full degree-two,532,2468,0.09402069899988419
100,6000,6,Degree-1/2 marginals,4484,1484,0.09402069899988419
100,6000,6,Mean CUSUM,5056,2056,0.09402069899988419
100,6000,6,Oracle cubic,2944,56,0.09402069899988419
100,6000,7,LR-D3 preliminary,3000,0,0.0880486649998602
100,6000,7,LR-D3 refined,3001,1,0.0880486649998602
100,6000,7,Full cubic diagonal,2352,648,0.0880486649998602
100,6000,7,Full degree-two,532,2468,0.0880486649998602
100,6000,7,Degree-1/2 marginals,5212,2212,0.0880486649998602
100,6000,7,Mean CUSUM,5212,2212,0.0880486649998602
100,6000,7,Oracle cubic,3000,0,0.0880486649998602
100,6000,8,LR-D3 preliminary,3064,64,0.08977653400006602
100,6000,8,LR-D3 refined,2905,95,0.08977653400006602
100,6000,8,Full cubic diagonal,2756,244,0.08977653400006602
100,6000,8,Full degree-two,480,2520,0.08977653400006602
100,6000,8,Degree-1/2 marginals,2976,24,0.08977653400006602
100,6000,8,Mean CUSUM,2976,24,0.08977653400006602
100,6000,8,Oracle cubic,3064,64,0.08977653400006602
100,6000,9,LR-D3 preliminary,2884,116,0.08738499200012484
100,6000,9,LR-D3 refined,2959,41,0.08738499200012484
100,6000,9,Full cubic diagonal,2874,126,0.08738499200012484
100,6000,9,Full degree-two,5520,2520,0.08738499200012484
100,6000,9,Degree-1/2 marginals,5520,2520,0.08738499200012484
100,6000,9,Mean CUSUM,4952,1952,0.08738499200012484
100,6000,9,Oracle cubic,2884,116,0.08738499200012484
100,6000,10,LR-D3 preliminary,3026,26,0.09113090899995768
100,6000,10,LR-D3 refined,3009,9,0.09113090899995768
100,6000,10,Full cubic diagonal,3078,78,0.09113090899995768
100,6000,10,Full degree-two,5420,2420,0.09113090899995768
100,6000,10,Degree-1/2 marginals,5520,2520,0.09113090899995768
100,6000,10,Mean CUSUM,2404,596,0.09113090899995768
100,6000,10,Oracle cubic,3026,26,0.09113090899995768
100,6000,11,LR-D3 preliminary,3074,74,0.08879172499996457
100,6000,11,LR-D3 refined,2967,33,0.08879172499996457
100,6000,11,Full cubic diagonal,3206,206,0.08879172499996457
100,6000,11,Full degree-two,5472,2472,0.08879172499996457
100,6000,11,Degree-1/2 marginals,4536,1536,0.08879172499996457
100,6000,11,Mean CUSUM,5160,2160,0.08879172499996457
100,6000,11,Oracle cubic,3074,74,0.08879172499996457
100,6000,12,LR-D3 preliminary,2996,4,0.09140068900001097
100,6000,12,LR-D3 refined,2985,15,0.09140068900001097
100,6000,12,Full cubic diagonal,3022,22,0.09140068900001097
100,6000,12,Full degree-two,584,2416,0.09140068900001097
100,6000,12,Degree-1/2 marginals,4276,1276,0.09140068900001097
100,6000,12,Mean CUSUM,5520,2520,0.09140068900001097
100,6000,12,Oracle cubic,2996,4,0.09140068900001097
100,6000,13,LR-D3 preliminary,3022,22,0.09171914000012293
100,6000,13,LR-D3 refined,2997,3,0.09171914000012293
100,6000,13,Full cubic diagonal,3024,24,0.09171914000012293
100,6000,13,Full degree-two,5520,2520,0.09171914000012293
100,6000,13,Degree-1/2 marginals,4848,1848,0.09171914000012293
100,6000,13,Mean CUSUM,4796,1796,0.09171914000012293
100,6000,13,Oracle cubic,3022,22,0.09171914000012293
100,6000,14,LR-D3 preliminary,3084,84,0.09059526600003664
100,6000,14,LR-D3 refined,3097,97,0.09059526600003664
100,6000,14,Full cubic diagonal,3184,184,0.09059526600003664
100,6000,14,Full degree-two,5520,2520,0.09059526600003664
100,6000,14,Degree-1/2 marginals,2820,180,0.09059526600003664
100,6000,14,Mean CUSUM,2924,76,0.09059526600003664
100,6000,14,Oracle cubic,3084,84,0.09059526600003664
100,6000,15,LR-D3 preliminary,2994,6,0.07994820499993693
100,6000,15,LR-D3 refined,2953,47,0.07994820499993693
100,6000,15,Full cubic diagonal,3040,40,0.07994820499993693
100,6000,15,Full degree-two,5520,2520,0.07994820499993693
100,6000,15,Degree-1/2 marginals,2040,960,0.07994820499993693
100,6000,15,Mean CUSUM,2196,804,0.07994820499993693
100,6000,15,Oracle cubic,2994,6,0.07994820499993693
100,6000,16,LR-D3 preliminary,2990,10,0.09623460700004216
100,6000,16,LR-D3 refined,2885,115,0.09623460700004216
100,6000,16,Full cubic diagonal,3034,34,0.09623460700004216
100,6000,16,Full degree-two,584,2416,0.09623460700004216
100,6000,16,Degree-1/2 marginals,532,2468,0.09623460700004216
100,6000,16,Mean CUSUM,532,2468,0.09623460700004216
100,6000,16,Oracle cubic,2990,10,0.09623460700004216
100,6000,17,LR-D3 preliminary,2978,22,0.09565502799978276
100,6000,17,LR-D3 refined,2921,79,0.09565502799978276
100,6000,17,Full cubic diagonal,2838,162,0.09565502799978276
100,6000,17,Full degree-two,5472,2472,0.09565502799978276
100,6000,17,Degree-1/2 marginals,532,2468,0.09565502799978276
100,6000,17,Mean CUSUM,532,2468,0.09565502799978276
100,6000,17,Oracle cubic,2978,22,0.09565502799978276
100,6000,18,LR-D3 preliminary,2780,220,0.09460761299988008
100,6000,18,LR-D3 refined,2889,111,0.09460761299988008
100,6000,18,Full cubic diagonal,1602,1398,0.09460761299988008
100,6000,18,Full degree-two,584,2416,0.09460761299988008
100,6000,18,Degree-1/2 marginals,4328,1328,0.09460761299988008
100,6000,18,Mean CUSUM,2508,492,0.09460761299988008
100,6000,18,Oracle cubic,2780,220,0.09460761299988008
100,6000,19,LR-D3 preliminary,2952,48,0.07917155900008765
100,6000,19,LR-D3 refined,2995,5,0.07917155900008765
100,6000,19,Full cubic diagonal,2952,48,0.07917155900008765
100,6000,19,Full degree-two,5472,2472,0.07917155900008765
100,6000,19,Degree-1/2 marginals,1312,1688,0.07917155900008765
100,6000,19,Mean CUSUM,5316,2316,0.07917155900008765
100,6000,19,Oracle cubic,2952,48,0.07917155900008765
100,6000,20,LR-D3 preliminary,2974,26,0.08994667499996467
100,6000,20,LR-D3 refined,2897,103,0.08994667499996467
100,6000,20,Full cubic diagonal,2748,252,0.08994667499996467
100,6000,20,Full degree-two,5472,2472,0.08994667499996467
100,6000,20,Degree-1/2 marginals,5264,2264,0.08994667499996467
100,6000,20,Mean CUSUM,5264,2264,0.08994667499996467
100,6000,20,Oracle cubic,2974,26,0.08994667499996467
100,6000,21,LR-D3 preliminary,2894,106,0.09391315899983965
100,6000,21,LR-D3 refined,2947,53,0.09391315899983965
100,6000,21,Full cubic diagonal,2894,106,0.09391315899983965
100,6000,21,Full degree-two,5472,2472,0.09391315899983965
100,6000,21,Degree-1/2 marginals,1052,1948,0.09391315899983965
100,6000,21,Mean CUSUM,5056,2056,0.09391315899983965
100,6000,21,Oracle cubic,2894,106,0.09391315899983965
100,6000,22,LR-D3 preliminary,2860,140,0.09377362300006098
100,6000,22,LR-D3 refined,2999,1,0.09377362300006098
100,6000,22,Full cubic diagonal,3014,14,0.09377362300006098
100,6000,22,Full degree-two,5472,2472,0.09377362300006098
100,6000,22,Degree-1/2 marginals,1156,1844,0.09377362300006098
100,6000,22,Mean CUSUM,2352,648,0.09377362300006098
100,6000,22,Oracle cubic,2860,140,0.09377362300006098
100,6000,23,LR-D3 preliminary,3110,110,0.08320810700001857
100,6000,23,LR-D3 refined,2827,173,0.08320810700001857
100,6000,23,Full cubic diagonal,3090,90,0.08320810700001857
100,6000,23,Full degree-two,480,2520,0.08320810700001857
100,6000,23,Degree-1/2 marginals,3912,912,0.08320810700001857
100,6000,23,Mean CUSUM,480,2520,0.08320810700001857
100,6000,23,Oracle cubic,3110,110,0.08320810700001857
100,6000,24,LR-D3 preliminary,2996,4,0.09079115500003354
100,6000,24,LR-D3 refined,3011,11,0.09079115500003354
100,6000,24,Full cubic diagonal,2862,138,0.09079115500003354
100,6000,24,Full degree-two,480,2520,0.09079115500003354
100,6000,24,Degree-1/2 marginals,2248,752,0.09079115500003354
100,6000,24,Mean CUSUM,2976,24,0.09079115500003354
100,6000,24,Oracle cubic,2996,4,0.09079115500003354
100,6000,25,LR-D3 preliminary,3184,184,0.08866008000018155
100,6000,25,LR-D3 refined,2965,35,0.08866008000018155
100,6000,25,Full cubic diagonal,3168,168,0.08866008000018155
100,6000,25,Full degree-two,5520,2520,0.08866008000018155
100,6000,25,Degree-1/2 marginals,2040,960,0.08866008000018155
100,6000,25,Mean CUSUM,3496,496,0.08866008000018155
100,6000,25,Oracle cubic,3184,184,0.08866008000018155
100,6000,26,LR-D3 preliminary,3022,22,0.08725605099994027
100,6000,26,LR-D3 refined,3301,301,0.08725605099994027
100,6000,26,Full cubic diagonal,3176,176,0.08725605099994027
100,6000,26,Full degree-two,688,2312,0.08725605099994027
100,6000,26,Degree-1/2 marginals,3808,808,0.08725605099994027
100,6000,26,Mean CUSUM,896,2104,0.08725605099994027
100,6000,26,Oracle cubic,3022,22,0.08725605099994027
100,6000,27,LR-D3 preliminary,3004,4,0.08853055899999163
100,6000,27,LR-D3 refined,3009,9,0.08853055899999163
100,6000,27,Full cubic diagonal,2858,142,0.08853055899999163
100,6000,27,Full degree-two,480,2520,0.08853055899999163
100,6000,27,Degree-1/2 marginals,2196,804,0.08853055899999163
100,6000,27,Mean CUSUM,480,2520,0.08853055899999163
100,6000,27,Oracle cubic,3004,4,0.08853055899999163
100,6000,28,LR-D3 preliminary,3004,4,0.09636033299989322
100,6000,28,LR-D3 refined,2869,131,0.09636033299989322
100,6000,28,Full cubic diagonal,3062,62,0.09636033299989322
100,6000,28,Full degree-two,5520,2520,0.09636033299989322
100,6000,28,Degree-1/2 marginals,532,2468,0.09636033299989322
100,6000,28,Mean CUSUM,5520,2520,0.09636033299989322
100,6000,28,Oracle cubic,3004,4,0.09636033299989322
100,6000,29,LR-D3 preliminary,2992,8,0.08979469099995185
100,6000,29,LR-D3 refined,3203,203,0.08979469099995185
100,6000,29,Full cubic diagonal,1480,1520,0.08979469099995185
100,6000,29,Full degree-two,480,2520,0.08979469099995185
100,6000,29,Degree-1/2 marginals,636,2364,0.08979469099995185
100,6000,29,Mean CUSUM,1260,1740,0.08979469099995185
100,6000,29,Oracle cubic,2992,8,0.08979469099995185
200,12000,0,LR-D3 preliminary,5968,32,0.44560747700006687
200,12000,0,LR-D3 refined,5879,121,0.44560747700006687
200,12000,0,Full cubic diagonal,5968,32,0.44560747700006687
200,12000,0,Full degree-two,960,5040,0.44560747700006687
200,12000,0,Degree-1/2 marginals,4428,1572,0.44560747700006687
200,12000,0,Mean CUSUM,6978,978,0.44560747700006687
200,12000,0,Oracle cubic,5968,32,0.44560747700006687
200,12000,1,LR-D3 preliminary,6154,154,0.30913143500015394
200,12000,1,LR-D3 refined,6365,365,0.30913143500015394
200,12000,1,Full cubic diagonal,6184,184,0.30913143500015394
200,12000,1,Full degree-two,11040,5040,0.30913143500015394
200,12000,1,Degree-1/2 marginals,3918,2082,0.30913143500015394
200,12000,1,Mean CUSUM,960,5040,0.30913143500015394
200,12000,1,Oracle cubic,6154,154,0.30913143500015394
200,12000,2,LR-D3 preliminary,5912,88,0.3161701589999666
200,12000,2,LR-D3 refined,6161,161,0.3161701589999666
200,12000,2,Full cubic diagonal,5998,2,0.3161701589999666
200,12000,2,Full degree-two,11040,5040,0.3161701589999666
200,12000,2,Degree-1/2 marginals,3918,2082,0.3161701589999666
200,12000,2,Mean CUSUM,1164,4836,0.3161701589999666
200,12000,2,Oracle cubic,5912,88,0.3161701589999666
200,12000,3,LR-D3 preliminary,6048,48,0.29678201699994133
200,12000,3,LR-D3 refined,5975,25,0.29678201699994133
200,12000,3,Full cubic diagonal,6012,12,0.29678201699994133
200,12000,3,Full degree-two,960,5040,0.29678201699994133
200,12000,3,Degree-1/2 marginals,2388,3612,0.29678201699994133
200,12000,3,Mean CUSUM,3000,3000,0.29678201699994133
200,12000,3,Oracle cubic,6048,48,0.29678201699994133
200,12000,4,LR-D3 preliminary,5986,14,0.34626655100009884
200,12000,4,LR-D3 refined,6001,1,0.34626655100009884
200,12000,4,Full cubic diagonal,6044,44,0.34626655100009884
200,12000,4,Full degree-two,960,5040,0.34626655100009884
200,12000,4,Degree-1/2 marginals,1266,4734,0.34626655100009884
200,12000,4,Mean CUSUM,1266,4734,0.34626655100009884
200,12000,4,Oracle cubic,5986,14,0.34626655100009884
200,12000,5,LR-D3 preliminary,5846,154,0.32449597200002245
200,12000,5,LR-D3 refined,6009,9,0.32449597200002245
200,12000,5,Full cubic diagonal,5842,158,0.32449597200002245
200,12000,5,Full degree-two,11040,5040,0.32449597200002245
200,12000,5,Degree-1/2 marginals,2796,3204,0.32449597200002245
200,12000,5,Mean CUSUM,2592,3408,0.32449597200002245
200,12000,5,Oracle cubic,5846,154,0.32449597200002245
200,12000,6,LR-D3 preliminary,5990,10,0.43034202199987703
200,12000,6,LR-D3 refined,6047,47,0.43034202199987703
200,12000,6,Full cubic diagonal,5930,70,0.43034202199987703
200,12000,6,Full degree-two,11040,5040,0.43034202199987703
200,12000,6,Degree-1/2 marginals,8814,2814,0.43034202199987703
200,12000,6,Mean CUSUM,10038,4038,0.43034202199987703
200,12000,6,Oracle cubic,5990,10,0.43034202199987703
200,12000,7,LR-D3 preliminary,5660,340,0.33693894300017746
200,12000,7,LR-D3 refined,5959,41,0.33693894300017746
200,12000,7,Full cubic diagonal,5756,244,0.33693894300017746
200,12000,7,Full degree-two,11040,5040,0.33693894300017746
200,12000,7,Degree-1/2 marginals,9426,3426,0.33693894300017746
200,12000,7,Mean CUSUM,4632,1368,0.33693894300017746
200,12000,7,Oracle cubic,5660,340,0.33693894300017746
200,12000,8,LR-D3 preliminary,5860,140,0.3221582410001247
200,12000,8,LR-D3 refined,6005,5,0.3221582410001247
200,12000,8,Full cubic diagonal,5928,72,0.3221582410001247
200,12000,8,Full degree-two,960,5040,0.3221582410001247
200,12000,8,Degree-1/2 marginals,3306,2694,0.3221582410001247
200,12000,8,Mean CUSUM,8814,2814,0.3221582410001247
200,12000,8,Oracle cubic,5860,140,0.3221582410001247
200,12000,9,LR-D3 preliminary,5984,16,0.3266836620000504
200,12000,9,LR-D3 refined,6003,3,0.3266836620000504
200,12000,9,Full cubic diagonal,5962,38,0.3266836620000504
200,12000,9,Full degree-two,960,5040,0.3266836620000504
200,12000,9,Degree-1/2 marginals,1266,4734,0.3266836620000504
200,12000,9,Mean CUSUM,9426,3426,0.3266836620000504
200,12000,9,Oracle cubic,5984,16,0.3266836620000504
200,12000,10,LR-D3 preliminary,5998,2,0.3416649470000266
200,12000,10,LR-D3 refined,6031,31,0.3416649470000266
200,12000,10,Full cubic diagonal,5984,16,0.3416649470000266
200,12000,10,Full degree-two,11040,5040,0.3416649470000266
200,12000,10,Degree-1/2 marginals,2898,3102,0.3416649470000266
200,12000,10,Mean CUSUM,6876,876,0.3416649470000266
200,12000,10,Oracle cubic,5998,2,0.3416649470000266
200,12000,11,LR-D3 preliminary,6164,164,0.33409133700001803
200,12000,11,LR-D3 refined,5627,373,0.33409133700001803
200,12000,11,Full cubic diagonal,5952,48,0.33409133700001803
200,12000,11,Full degree-two,10854,4854,0.33409133700001803
200,12000,11,Degree-1/2 marginals,6774,774,0.33409133700001803
200,12000,11,Mean CUSUM,6570,570,0.33409133700001803
200,12000,11,Oracle cubic,6164,164,0.33409133700001803
200,12000,12,LR-D3 preliminary,5990,10,0.39160430800006907
200,12000,12,LR-D3 refined,5919,81,0.39160430800006907
200,12000,12,Full cubic diagonal,5972,28,0.39160430800006907
200,12000,12,Full degree-two,1062,4938,0.39160430800006907
200,12000,12,Degree-1/2 marginals,1980,4020,0.39160430800006907
200,12000,12,Mean CUSUM,960,5040,0.39160430800006907
200,12000,12,Oracle cubic,5990,10,0.39160430800006907
200,12000,13,LR-D3 preliminary,5968,32,0.35289920300010635
200,12000,13,LR-D3 refined,6021,21,0.35289920300010635
200,12000,13,Full cubic diagonal,6082,82,0.35289920300010635
200,12000,13,Full degree-two,11040,5040,0.35289920300010635
200,12000,13,Degree-1/2 marginals,4836,1164,0.35289920300010635
200,12000,13,Mean CUSUM,1980,4020,0.35289920300010635
200,12000,13,Oracle cubic,5968,32,0.35289920300010635
200,12000,14,LR-D3 preliminary,5968,32,0.3588799440001367
200,12000,14,LR-D3 refined,6071,71,0.3588799440001367
200,12000,14,Full cubic diagonal,5880,120,0.3588799440001367
200,12000,14,Full degree-two,960,5040,0.3588799440001367
200,12000,14,Degree-1/2 marginals,5346,654,0.3588799440001367
200,12000,14,Mean CUSUM,7488,1488,0.3588799440001367
200,12000,14,Oracle cubic,5968,32,0.3588799440001367
200,12000,15,LR-D3 preliminary,5954,46,0.31693617800010543
200,12000,15,LR-D3 refined,5843,157,0.31693617800010543
200,12000,15,Full cubic diagonal,5956,44,0.31693617800010543
200,12000,15,Full degree-two,11040,5040,0.31693617800010543
200,12000,15,Degree-1/2 marginals,5652,348,0.31693617800010543
200,12000,15,Mean CUSUM,5142,858,0.31693617800010543
200,12000,15,Oracle cubic,5954,46,0.31693617800010543
200,12000,16,LR-D3 preliminary,5974,26,0.3346839190000992
200,12000,16,LR-D3 refined,6297,297,0.3346839190000992
200,12000,16,Full cubic diagonal,4940,1060,0.3346839190000992
200,12000,16,Full degree-two,960,5040,0.3346839190000992
200,12000,16,Degree-1/2 marginals,10038,4038,0.3346839190000992
200,12000,16,Mean CUSUM,6978,978,0.3346839190000992
200,12000,16,Oracle cubic,5974,26,0.3346839190000992
200,12000,17,LR-D3 preliminary,6024,24,0.30741104200001246
200,12000,17,LR-D3 refined,5993,7,0.30741104200001246
200,12000,17,Full cubic diagonal,6024,24,0.30741104200001246
200,12000,17,Full degree-two,960,5040,0.30741104200001246
200,12000,17,Degree-1/2 marginals,4938,1062,0.30741104200001246
200,12000,17,Mean CUSUM,4632,1368,0.30741104200001246
200,12000,17,Oracle cubic,6024,24,0.30741104200001246
200,12000,18,LR-D3 preliminary,5902,98,0.3525674259999505
200,12000,18,LR-D3 refined,6031,31,0.3525674259999505
200,12000,18,Full cubic diagonal,5914,86,0.3525674259999505
200,12000,18,Full degree-two,11040,5040,0.3525674259999505
200,12000,18,Degree-1/2 marginals,3612,2388,0.3525674259999505
200,12000,18,Mean CUSUM,8814,2814,0.3525674259999505
200,12000,18,Oracle cubic,5902,98,0.3525674259999505
200,12000,19,LR-D3 preliminary,5998,2,0.317554188000031
200,12000,19,LR-D3 refined,5997,3,0.317554188000031
200,12000,19,Full cubic diagonal,6004,4,0.317554188000031
200,12000,19,Full degree-two,11040,5040,0.317554188000031
200,12000,19,Degree-1/2 marginals,7284,1284,0.317554188000031
200,12000,19,Mean CUSUM,10956,4956,0.317554188000031
200,12000,19,Oracle cubic,5998,2,0.317554188000031
200,12000,20,LR-D3 preliminary,5964,36,0.30979710600013277
200,12000,20,LR-D3 refined,6111,111,0.30979710600013277
200,12000,20,Full cubic diagonal,6010,10,0.30979710600013277
200,12000,20,Full degree-two,960,5040,0.30979710600013277
200,12000,20,Degree-1/2 marginals,9018,3018,0.30979710600013277
200,12000,20,Mean CUSUM,4122,1878,0.30979710600013277
200,12000,20,Oracle cubic,5964,36,0.30979710600013277
200,12000,21,LR-D3 preliminary,5886,114,0.34087788100009675
200,12000,21,LR-D3 refined,6119,119,0.34087788100009675
200,12000,21,Full cubic diagonal,5974,26,0.34087788100009675
200,12000,21,Full degree-two,960,5040,0.34087788100009675
200,12000,21,Degree-1/2 marginals,2694,3306,0.34087788100009675
200,12000,21,Mean CUSUM,1572,4428,0.34087788100009675
200,12000,21,Oracle cubic,5886,114,0.34087788100009675
200,12000,22,LR-D3 preliminary,5868,132,0.3456985249999889
200,12000,22,LR-D3 refined,5791,209,0.3456985249999889
200,12000,22,Full cubic diagonal,5944,56,0.3456985249999889
200,12000,22,Full degree-two,11040,5040,0.3456985249999889
200,12000,22,Degree-1/2 marginals,10956,4956,0.3456985249999889
200,12000,22,Mean CUSUM,10956,4956,0.3456985249999889
200,12000,22,Oracle cubic,5868,132,0.3456985249999889
200,12000,23,LR-D3 preliminary,6004,4,0.3143458920001194
200,12000,23,LR-D3 refined,6001,1,0.3143458920001194
200,12000,23,Full cubic diagonal,5988,12,0.3143458920001194
200,12000,23,Full degree-two,960,5040,0.3143458920001194
200,12000,23,Degree-1/2 marginals,10140,4140,0.3143458920001194
200,12000,23,Mean CUSUM,1368,4632,0.3143458920001194
200,12000,23,Oracle cubic,6004,4,0.3143458920001194
200,12000,24,LR-D3 preliminary,6000,0,0.3745542700000897
200,12000,24,LR-D3 refined,6029,29,0.3745542700000897
200,12000,24,Full cubic diagonal,5840,160,0.3745542700000897
200,12000,24,Full degree-two,960,5040,0.3745542700000897
200,12000,24,Degree-1/2 marginals,3816,2184,0.3745542700000897
200,12000,24,Mean CUSUM,2592,3408,0.3745542700000897
200,12000,24,Oracle cubic,6000,0,0.3745542700000897
200,12000,25,LR-D3 preliminary,5906,94,0.3263183310000386
200,12000,25,LR-D3 refined,5971,29,0.3263183310000386
200,12000,25,Full cubic diagonal,5890,110,0.3263183310000386
200,12000,25,Full degree-two,11040,5040,0.3263183310000386
200,12000,25,Degree-1/2 marginals,9834,3834,0.3263183310000386
200,12000,25,Mean CUSUM,9834,3834,0.3263183310000386
200,12000,25,Oracle cubic,5906,94,0.3263183310000386
200,12000,26,LR-D3 preliminary,5980,20,0.31774723399985305
200,12000,26,LR-D3 refined,6013,13,0.31774723399985305
200,12000,26,Full cubic diagonal,6008,8,0.31774723399985305
200,12000,26,Full degree-two,960,5040,0.31774723399985305
200,12000,26,Degree-1/2 marginals,1980,4020,0.31774723399985305
200,12000,26,Mean CUSUM,1980,4020,0.31774723399985305
200,12000,26,Oracle cubic,5980,20,0.31774723399985305
200,12000,27,LR-D3 preliminary,5990,10,0.3199734410000019
200,12000,27,LR-D3 refined,5999,1,0.3199734410000019
200,12000,27,Full cubic diagonal,6072,72,0.3199734410000019
200,12000,27,Full degree-two,960,5040,0.3199734410000019
200,12000,27,Degree-1/2 marginals,3510,2490,0.3199734410000019
200,12000,27,Mean CUSUM,2388,3612,0.3199734410000019
200,12000,27,Oracle cubic,5990,10,0.3199734410000019
200,12000,28,LR-D3 preliminary,5956,44,0.3647962960001223
200,12000,28,LR-D3 refined,5983,17,0.3647962960001223
200,12000,28,Full cubic diagonal,6484,484,0.3647962960001223
200,12000,28,Full degree-two,1062,4938,0.3647962960001223
200,12000,28,Degree-1/2 marginals,7488,1488,0.3647962960001223
200,12000,28,Mean CUSUM,960,5040,0.3647962960001223
200,12000,28,Oracle cubic,5956,44,0.3647962960001223
200,12000,29,LR-D3 preliminary,6036,36,0.29952823999997236
200,12000,29,LR-D3 refined,6015,15,0.29952823999997236
200,12000,29,Full cubic diagonal,5910,90,0.29952823999997236
200,12000,29,Full degree-two,11040,5040,0.29952823999997236
200,12000,29,Degree-1/2 marginals,5142,858,0.29952823999997236
200,12000,29,Mean CUSUM,5550,450,0.29952823999997236
200,12000,29,Oracle cubic,6036,36,0.29952823999997236


==> anc/results/single_change_summary.csv <==
d,n,method,replicates,median_error,mean_error,q90_error,success_20,mean_runtime_seconds
20,1200,Degree-1/2 marginals,30,216.0,248.4,481.20000000000005,0.06666666666666667,0.008535413733329732
20,1200,Full cubic diagonal,30,48.0,119.86666666666666,303.60000000000025,0.23333333333333334,0.008535413733329732
20,1200,Full degree-two,30,462.0,420.8,504.0,0.0,0.008535413733329732
20,1200,LR-D3 preliminary,30,34.0,88.33333333333333,268.40000000000003,0.4,0.008535413733329732
20,1200,LR-D3 refined,30,32.0,81.33333333333333,288.6,0.3333333333333333,0.008535413733329732
20,1200,Mean CUSUM,30,324.0,319.2,493.20000000000005,0.03333333333333333,0.008535413733329732
20,1200,Oracle cubic,30,30.0,70.26666666666667,251.60000000000002,0.43333333333333335,0.008535413733329732
50,3000,Degree-1/2 marginals,30,974.0,818.1333333333333,1210.0,0.03333333333333333,0.02068975293331429
50,3000,Full cubic diagonal,30,52.0,106.86666666666666,258.4,0.3,0.02068975293331429
50,3000,Full degree-two,30,1222.0,1181.6,1260.0,0.0,0.02068975293331429
50,3000,LR-D3 preliminary,30,24.0,48.86666666666667,108.4,0.43333333333333335,0.02068975293331429
50,3000,LR-D3 refined,30,42.0,64.93333333333334,122.80000000000003,0.2,0.02068975293331429
50,3000,Mean CUSUM,30,753.0,739.0,1236.6000000000001,0.03333333333333333,0.02068975293331429
50,3000,Oracle cubic,30,24.0,48.86666666666667,108.4,0.43333333333333335,0.02068975293331429
100,6000,Degree-1/2 marginals,30,1612.0,1554.6666666666667,2473.2000000000003,0.0,0.08973678639997615
100,6000,Full cubic diagonal,30,132.0,228.2,315.0000000000005,0.03333333333333333,0.08973678639997615
100,6000,Full degree-two,30,2496.0,2481.2,2520.0,0.0,0.08973678639997615
100,6000,LR-D3 preliminary,30,37.0,58.2,140.60000000000002,0.3333333333333333,0.08973678639997615
100,6000,LR-D3 refined,30,38.0,63.46666666666667,135.20000000000005,0.4,0.08973678639997615
100,6000,Mean CUSUM,30,2004.0,1620.5333333333333,2520.0,0.0,0.08973678639997615
100,6000,Oracle cubic,30,37.0,58.2,140.60000000000002,0.3333333333333333,0.08973678639997615
200,12000,Degree-1/2 marginals,30,2754.0,2669.4,4199.400000000001,0.0,0.33921687290004837
200,12000,Full cubic diagonal,30,52.0,113.2,190.00000000000009,0.23333333333333334,0.33921687290004837
200,12000,Full degree-two,30,5040.0,5027.0,5040.0,0.0,0.33921687290004837
200,12000,LR-D3 preliminary,30,34.0,64.06666666666666,154.0,0.3333333333333333,0.33921687290004837
200,12000,LR-D3 refined,30,30.0,79.8,217.80000000000013,0.36666666666666664,0.33921687290004837
200,12000,Mean CUSUM,30,3417.0,3095.6,4964.400000000001,0.0,0.33921687290004837
200,12000,Oracle cubic,30,34.0,64.06666666666666,154.0,0.3333333333333333,0.33921687290004837

